Statistics for Phylogenetic Trees in the Presence of Stickiness

Samples of phylogenetic trees arise in a variety of evolutionary and biomedical applications, and the Fr\'echet mean in Billera-Holmes-Vogtmann tree space is a summary tree shown to have advantages over other mean or consensus trees. However, use of the Fr\'echet mean raises computational and statistical issues which we explore in this paper. The Fr\'echet sample mean is known often to contain fewer internal edges than the trees in the sample, and in this circumstance calculating the mean by iterative schemes can be problematic due to slow convergence. We present new methods for identifying edges which must lie in the Fr\'echet sample mean and apply these to a data set of gene trees relating organisms from the apicomplexa which cause a variety of parasitic infections. When a sample of trees contains a significant level of heterogeneity in the branching patterns, or topologies, displayed by the trees then the Fr\'echet mean is often a star tree, lacking any internal edges. Not only in this situation, the population Fr\'echet mean is affected by a non-Euclidean phenomenon called stickness which impacts upon asymptotics, and we examine two data sets for which the mean tree is a star tree. The first consists of trees representing the physical shape of artery structures in a sample of medical images of human brains in which the branching patterns are very diverse. The second consists of gene trees from a population of baboons in which there is evidence of substantial hybridization. We develop hypothesis tests which work in the presence of stickiness. The first is a test for the presence of a given edge in the Fr\'echet population mean; the second is a two-sample test for differences in two distributions which share the same sticky population mean.

==> images/code/draw_trees.py <==
import numpy as np
from numpy import pi
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d import proj3d
from mpl_toolkits.mplot3d.proj3d import proj_transform
from matplotlib.patches import FancyArrowPatch


def plot_star():
    plt.rcParams["figure.autolayout"] = True
    plt.rcParams.update({"text.usetex": True, "font.family": "Helvetica"})
    plt.rc("text.latex", preamble=r"\usepackage{amsmath} \usepackage{amssymb}")
    fig = plt.figure(dpi=300, figsize=(3, 3))

    plt.plot([0, 0], [0, 1], c="black")
    plt.scatter([0], [1], c="black")
    plt.scatter([0], [0], c="black")
    plt.text(0, 1.2, r"$0$", size=14, c="black", zorder=4, horizontalalignment="center")

    for i in range(-2, 2):
        plt.plot([0, i + 0.5], [0, -3], c="black")
        plt.scatter([i + 0.5], [-3], c="black")
        plt.text(
            i + 0.5,
            -3.44,
            r"${}$".format(i + 3),
            size=14,
            c="black",
            zorder=4,
            horizontalalignment="center",
        )

    # fig.axes("off")

    plt.axis("off")
    plt.savefig("images/star_tree.pdf", format="pdf", dpi=300, bbox_inches="tight")
    plt.show()


def plot_binary():
    plt.rcParams["figure.autolayout"] = True
    plt.rcParams.update({"text.usetex": True, "font.family": "Helvetica"})
    plt.rc("text.latex", preamble=r"\usepackage{amsmath} \usepackage{amssymb}")
    fig = plt.figure(dpi=300, figsize=(3, 3))

    plt.plot([0, 0], [0, 1], c="black")
    plt.scatter([0], [1], c="black", zorder=3)
    plt.scatter([0], [0], c="black", zorder=3)
    plt.text(0, 1.2, r"$0$", size=14, c="black", zorder=4, horizontalalignment="center")

    plt.plot([-1, -1.5], [-2, -3], c="black")
    plt.plot([0, 1.5], [0, -3], c="black")

    plt.scatter([-1], [-2], c="black", zorder=3)
    plt.plot([-0.5, 0.5], [-1, -3], c="black")
    plt.plot([-0.5, 0], [-1, 0], c="royalblue")
    plt.text(
        -0.8,
        -0.5,
        r"$0,4 \vert 1,2,3 $",
        size=14,
        c="royalblue",
        zorder=4,
        horizontalalignment="center",
    )

    plt.plot([-0.5, -1], [-1, -2], c="crimson")
    plt.scatter([-0.5], [-1], c="black", zorder=3)
    plt.plot([-1, -0.5], [-2, -3], c="black")
    plt.text(
        -1.3,
        -1.5,
        r"$0,3,4 \vert 1,2 $",
        size=14,
        c="crimson",
        zorder=4,
        horizontalalignment="center",
    )

    for i in range(-2, 2):
        plt.scatter([i + 0.5], [-3], c="black", zorder=3)
        plt.text(
            i + 0.5,
            -3.44,
            r"${}$".format(i + 3),
            size=14,
            c="black",
            zorder=4,
            horizontalalignment="center",
        )
    # fig.axes("off")

    plt.axis("off")
    plt.savefig("images/binary_tree.pdf", format="pdf", dpi=300, bbox_inches="tight")
    plt.show()


if __name__ == "__main__":
    plot_star()
    plot_binary()


==> images/code/frechet_function.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from math import ceil"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Example 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "<>:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "/var/folders/1b/vrz7w3kj2pg00vvhsyfwn8_c0000gn/T/ipykernel_43738/1448332955.py:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "  ax2.set_xticks([-np.pi,-3*np.pi/4,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"mean\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n",
      "/var/folders/1b/vrz7w3kj2pg00vvhsyfwn8_c0000gn/T/ipykernel_43738/1448332955.py:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "  ax2.set_xticks([-np.pi,-3*np.pi/4,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"mean\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n",
      "/var/folders/1b/vrz7w3kj2pg00vvhsyfwn8_c0000gn/T/ipykernel_43738/1448332955.py:79: SyntaxWarning: invalid escape sequence '\\p'\n",
      "  ax2.set_xticks([-np.pi,-3*np.pi/4,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"mean\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n"
     ]
    }
   ],
   "source": [
    "def d_p1(x,y):\n",
    "    if y <= 0:      \n",
    "        d = (-10-x)**2 + (-10-y)**2\n",
    "    elif x < 0 and y > 0:      \n",
    "        d = None\n",
    "    else:\n",
    "        if x > y:\n",
    "            d = (-10-x)**2 + (-10-y)**2\n",
    "        else:\n",
    "            d = ((2**.5 * 10) + (x**2+y**2)**.5)**2\n",
    "    return d\n",
    "\n",
    "def d_p2(x,y,w):\n",
    "    if y <= 0:      \n",
    "        if w * x - y > 0:\n",
    "            d = (1-x)**2 + (w-y)**2\n",
    "        else:\n",
    "            d = ((1**2+w**2)**.5 + (x**2+y**2)**.5)**2\n",
    "    elif x < 0 and y > 0:      \n",
    "        d = None\n",
    "    else:\n",
    "        d = (1-x)**2 + (w-y)**2\n",
    "    return d\n",
    "\n",
    "def frechet_function(x,y,w=7):\n",
    "    if x < 0 and y > 0 :\n",
    "        return None\n",
    "    frechet = (d_p1(x,y) + d_p2(x,y,1) + d_p2(x,y,3) + d_p2(x,y,w)) / 4\n",
    "    return frechet \n",
    "\n",
    "def frechet_derivative(x,y,w=7):\n",
    "    frechet_derivative = (d_p1(x,y) - (x**2+y**2) - (10**2 + 10 **2))/ (2 *(x**2+y**2))\n",
    "    frechet_derivative += (d_p2(x,y,1) - (x**2+y**2) - (1 + 1))/ (2 *(x**2+y**2))\n",
    "    frechet_derivative += (d_p2(x,y,3) - (x**2+y**2) - (1 + 3 **2))/ (2 *(x**2+y**2))\n",
    "    frechet_derivative += (d_p2(x,y,w) - (x**2+y**2) - (1 + w **2))/ (2 *(x**2+y**2))\n",
    "    frechet_derivative = frechet_derivative / 4\n",
    "    return frechet_derivative\n",
    "\n",
    "def plot_frechet_combined(W):\n",
    "    b = int(ceil(max([W,10]) + .5))\n",
    "    X = list(np.arange(-b,b,0.05))\n",
    "    Y = list(np.arange(b,-b,-0.05))\n",
    "    Z = np.zeros((len(X),len(Y)))\n",
    "    for i,x in enumerate(X):\n",
    "        for j,y in enumerate(Y):\n",
    "            Z[i,j] = frechet_function(x,y,w=W)\n",
    "    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(10,5))\n",
    "    \n",
    "    #from pylab import meshgrid,cm,imshow,contour,clabel,colorbar,axis,title,show\n",
    "    ax1.imshow(Z.T,cmap=\"Blues\",extent=(-b,b,-b,b),zorder=1)\n",
    "    ax1.fill_between([-b,0], [0,0], [b,b],color=\"grey\", alpha = .3,ls=\"-\")\n",
    "    ax1.contour(X,Y,Z,np.arange(0,300,20),linewidths=1,cmap=\"gray\",zorder=2, alpha=.7)\n",
    "    ax1.scatter([-10,1,1,1],[-10,1,3,W], c=\"black\",zorder=3)\n",
    "\n",
    "    ax1.annotate(r'$T_4$',(-9.5,-10))\n",
    "    ax1.annotate(r'$T_3$',(1.5,1))\n",
    "    ax1.annotate(r'$T_2$',(1.5,3))\n",
    "    ax1.annotate(r'$T_1$',(1.5,W))\n",
    "    \n",
    "    ax1.plot([-b,b], [0,0], c='black')\n",
    "    ax1.plot([0,0], [-b,b], c='black')\n",
    "    \n",
    "    for i in range(0, 2*b, 1):\n",
    "        if i <= b:\n",
    "            ax1.plot([-b+i,0],[b,i],color=\"black\",alpha=.3)\n",
    "        else:\n",
    "            j = i-b\n",
    "            ax1.plot([-b,-j],[b-j,0],color=\"black\",alpha=.3)\n",
    "    ax1.axis(\"off\")\n",
    "    ax1.set_title(\"Frechet Function\")\n",
    "    theta = list(np.arange(-np.pi, np.pi/2, .05))\n",
    "    derivs = []\n",
    "    for angle in theta:\n",
    "        deriv  = frechet_derivative(np.cos(angle), np.sin(angle), w = W)\n",
    "        derivs.append(deriv)\n",
    "    \n",
    "    ax2.plot(theta, derivs)\n",
    "    #ax2.set_xticks([-np.pi,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n",
    "    ax2.set_xticks([-np.pi,-3*np.pi/4,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"mean\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n",
    "    ax2.set_title(\"Directional Derivatives of the Frechet Function at 0\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_frechet(W):\n",
    "    plt.rcParams.update({\"text.usetex\": True, \"font.family\": \"Helvetica\"})\n",
    "    b = int(ceil(max([W+1,10]) + .5))\n",
    "    X = list(np.arange(-b,b,0.05))\n",
    "    Y = list(np.arange(b,-b,-0.05))\n",
    "    Z = np.zeros((len(X),len(Y)))\n",
    "    for i,x in enumerate(X):\n",
    "        for j,y in enumerate(Y):\n",
    "            Z[i,j] = frechet_function(x,y,w=W)\n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(5,5))\n",
    "    \n",
    "    #from pylab import meshgrid,cm,imshow,contour,clabel,colorbar,axis,title,show\n",
    "    ax1.imshow(Z.T,cmap=\"Blues\",extent=(-b,b,-b,b),zorder=1, alpha=.7)\n",
    "    ax1.fill_between([-b,0], [0,0], [b,b],color=\"grey\", alpha = .3,ls=\"-\")\n",
    "    ax1.contour(X,Y,Z,np.arange(0,300,20),linewidths=1,cmap=\"gray\",zorder=2, alpha=.5)\n",
    "    ax1.scatter([-10,1,1,1],[-10,1,3,W], c=\"black\",zorder=3)\n",
    "\n",
    "    ax1.annotate(r'$T_4 = (10,10)$',(-9.5,-10), size=16,zorder=4)\n",
    "    ax1.annotate(r'$T_3 = (1,1)$',(1.5,1), size=16,zorder=4)\n",
    "    ax1.annotate(r'$T_2 = (1,3)$',(1.5,3), size=16,zorder=4)\n",
    "    ax1.annotate(r'$T_1 = (1,w)$',(1.5,W), size=16,zorder=4)\n",
    "\n",
    "    ax1.annotate(r'$s_1$',(0.3,b-1), size=16,zorder=4)\n",
    "    ax1.annotate(r'$s_2$',(b-1.5,-1), size=16,zorder=4)\n",
    "    ax1.annotate(r'$s_3$',(0.3,-b+1), size=16,zorder=4)\n",
    "    ax1.annotate(r'$s_4$',(-b+1,-1), size=16,zorder=4)\n",
    "    \n",
    "    theta = list(np.arange(-np.pi, np.pi/2, .05))\n",
    "    plt.plot(5 * np.cos(theta),  5 * np.sin(theta), color=\"crimson\", alpha=1, zorder=2)\n",
    "    #ax1.annotate(r'$\\mathbb{L}_4$',(3,-3), size=16,zorder=4, color=\"crimson\")\n",
    "\n",
    "    \n",
    "    plt.arrow(0,0,b-.4,0, color='black',zorder=4,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,-b+.4,0, color='black',zorder=4,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,b-.4, color='black',zorder=4,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,-b+.4, color='black',zorder=4,head_width=.5,head_length=.4)\n",
    "\n",
    "    #ax1.plot([-b,b], [0,0], c='black')\n",
    "    #ax1.plot([0,0], [-b,b], c='black')\n",
    "\n",
    "    for i in range(0, 2*b, 1):\n",
    "        if i <= b:\n",
    "            ax1.plot([-b+i,0],[b,i],color=\"black\",alpha=.3)\n",
    "        else:\n",
    "            j = i-b\n",
    "            ax1.plot([-b,-j],[b-j,0],color=\"black\",alpha=.3)\n",
    "    ax1.axis(\"off\")\n",
    "    #ax1.set_title(\"Frechet Function\")\n",
    "    plt.savefig(\"ex_frechfunc.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZQAAAGVCAYAAADZmQcFAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjguMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy81sbWrAAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOydd5wcZ3n4v++U7Xe7d6cr6l1Wl2VjG9wLhBIg1NAcIBQTginBYHqHUEMJkNAMCcHBkNDJD5KAbWxjio26ZMuyej+druxt3ym/P2Znd2Z2dnf2JCdBmkef0e3OvHV29/3O8zzv+7zCNE2TUEIJJZRQQjlDkf63GxBKKKGEEsq5ISFQQgkllFBCOSsSAiWUUEIJJZSzIiFQQgkllFBCOSsSAiWUUEIJJZSzIiFQQgkllFBCOSsSAiWUUEIJJZSzIiFQQgkllFBCOSsSAiWUUEIJJZSzIkrQhH//93+PLMusX7+eWCwWuIJKpcK2bdsoFotEo1HWrVtHPB4PnL9arbJ9+3by+TyqqrJ+/XoSiUTg/JqmsX37dnK5HIqisG7dOlKpVFf5d+7cSTabRVEU1q5dS09PT+D8uq6za9cuJicnkWWZNWvWkE6nA+c3DIOHHnqI8fFxhBCsXbuWTCbTVf7du3czNjaGEIJVq1YxMDAQOL9pmjzyyCOMjo4CsGrVKmbNmtVV/kcffZQTJ04AsGLFCoaHhwPnB9i7dy/Hjh0DYNmyZcyePbur/AcOHODw4cMALFmyhLlz53aV/73vfS8///nPecJ1T+Ktn74NWVG7yt+NGG2u+YW08At04T3lTeHMY5jO88153OfMNunc15z9MM3G+Xp6TFQJFvWqKBKUNJOpssFUSadiWOnqecxGHld9jvNGo+C26Q1g2awEwz1RJgpV9p0ukK/oYJr1Ol35TSuv6Wi8SeOcXa7z3pgm9XON6zTKMmk6j0957nKC5aFeh+l7HsA0TFfb7DSGYTjuoSO/aaX/97c/iU4igoZe+eIXv0i1WiWZTHLhhRd2DZUtW7ZQKBSIxWJdQ6FarbJ161ZyuRyRSIQLL7yw6/zbtm1jenoaVVXZsGFD11DZvn07U1NTKIrC+vXr6e3tDZxf13V27NjBxMREHcrdQmXnzp2cPn0aSZJYt24dfX19XeV/+OGHGR0dRZIk1qxZ0zVUHn74YU6ePIkQgtWrVzM4ONhV/j179tShsHLlSkZGRgLnB3j00Uc5cuQIYEFpzpw5XeXfv38/Bw8eBCwozZs3L1C+3/72t9x000319x/48r9y4RXXd1V319LiJ9kKNu2A4Vec2SLtmcClFVic7XYCwgmWpCroVSV6IhKSgIJmMlHUmaoYGKY3n1mvz3RUbp83zEZjfNPXrvUlVRZk4iRUmVO5MvvGi5SrehPImqBSr68ZKnZ//i9AxajdiFaw8bYNEwzTcN1TwzTq10zT5N/e/kQ6SWCg3HvvvTz88MNomkY8Hmfjxo1dQ2XTpk11qHQLBRtKNlQ2btxIMpkMnN+GUjabRVVVNm7c2DVUtm3bxuTkZB1K3UJl+/btjI+P16HUraaxY8cOxsbGkCSJDRs2dA2VXbt21aGydu3arjWNhx56iBMnTiCEYM2aNQwNDXWV/5FHHuHo0aMArF69umuo7Nmzp65pXHDBBV1rGvv27ePAgQMALF++nPnz57dNXy6XedrTnsbx48cxDAMhBINz5vGPP7mXSDT4d98tJgJqh4lUe41onLd+kdZ7d077v/rvHBOBgTWQ1l+DXaqVtg1guoGLO619rhkgreDiBIufxiKAlCrIRCUSqoRpWlrLeMmgqJmefDPTVlwDJjCUirCwL44iCY5MlTg8XkRztNsJFbsu+3Nogkr9/P8yVOoaSq3nAaHi0mygrsnYX7bvvu0GOklgoDzwwAMA7Ny5k2KxGEIlhMo5D5XPfe5zfOlLX3INtEIIXvBXf8NLbr4VyTvi1wAhYyJhIonaX5zwMBFN+RwlNA3ezsTWwCGarjT/hHXThovAMAV6/ZxAM0x0qyVdwaWd1uJ4fu+otXQCC4AsIB2RyMQkIpKgpBmcLhlMFg0MO68NM2d7Hef9tBUvhAxAEjA3HWNuOoZmmBw4XeDkdNkx+LvB2QoqznL/N6HiBkTtrjrLMszmthpuwHjNXZjw3VvPMlBisRiGYbB58+YQKiFUzmmo7N27l2c+85nout50TZJlvvLjO1m8ZBmyMJEx6xCpj/JmbTDH+tvQJERdmzDr1+pZsAswOv4qG6ktraYGLFH7a9pAA0lYtcm163bRFmgEmgEaAt0UVA0LPmYLDccLFzeE7HOmb5qZgMU0IaEI+mISPapAN2GybDBW0KkaLcDiaIdXW2mV1gBUSbCoP85QKkq2rLH3VJ5sWWvWjHygYvfPDwSdoAI1E5XjHljawWMEFacWYoPVad5qAZXvvvUxAEokEqFUKoVQCaFyzkLFMAxe8pKXsGXLFvx+HkII1m28mC//679jCgkdwQ/vuJ3p6WkMYGpykuVrL+SqpzzDt+5gv7jW6TrDxidNbTQSWBqUEBZgZGEiCxOlds4eoKqGoGoKNFNQMQWabaSzB0APWMA5sNrvg4PFNL15G2XY52QBfVGJ/pjla8lWTMYKOvmq2UjrrMMBEFtbcYHB0RbrAcC63htVWDIQJxlVOJEtse90gareaLMfVOw/M4WKExCN9s4MKoaz7z5QcYLCvlfO83Zer5P+O2/t7DucEVCAECohVM5ZqGiaxlOf+tR62X4ye/5CvvazXyMrKv/2tS+Q7OnlaS94af36zc95El/4/n+3zO80EbVM0yKJ3/lOkPEHTO1arUUS1OGiCBMFA1k0BlIbLhVTomJY2pWz7GZw2O87g8XPcW+ndeY3TEsjy0QFA3GZiCzIVwzGijrZcgMpzoHYbkNQE5h9faQnwsL+OKYJ+2wzmNkCKrVKzxZUnIDoFipeHwmu8o2m84DvzC+vk/6Ot1xHJ5kxUCCESgiVcxcq2WyWQqEAwA9/+EM++9nP8twbX8EzX/oa5EiEeCJJqjcNwJNXDvO93z9Sf7/p/l9x26c+zBfbAqWztIKO3y+2W8i4rjXBxa7f+l/BQBUmag00NmQ0U1AxBGVDUDYtk5mzuG7A4tRWXGlMRzqHtmK3v0eFgbhMQpUoVQ1GCwZTZcNXA+nWBGaaWFObBxIMpSJMFqvsOZWnUDH+z0KllWbTgEor2JjN7XKmB+64pTNQzmhhYywWY+PGjcTjcYrFIps3b6ZUKgXOH4lEuOiii0gkEpRKpfrU4m7yX3jhhaRSKSqVCps3byafzwfO74RAtVpl8+bN5HK5wPmdEHDCKajIssy6devo7+93wSmoOCFgGAZbt25lYmKiq/yrV69maGjIBaegYq9rGRkZwTRNdu7cWV+vEjT/ihUr6hDYtWtXfb1KUHFCYPfu3XU4BZUlS5awaNEiwA2n3t5eRkZGGBkZqU+xTvdlGJw9m6HZc+hJpxGCuoP9w296Fff+50/IT09x8RXX8A8/+O/6dSHgxJED3PapD3Hbpz6EEJYjuDHby/+QEL7/JCFcZQsBkkTzOc/hFNd5RyYJ6ofVDoGGTNFUyJoqp3WVMU1lSlOomoKoZNKn6gyrGoOqRq+sE5EMhGPWWr14+1/9vX1dIEnW+Xrdzr442mL33W77dBUOTGkcmKyimbCgV2FFv0pfVK6XLWqFCASyELU+e9pUS2tXZrehasCe0Tzbj08TU2Qunpdmfl+skVfU2i9EbbZeo0/OMp39brwXjvR2W2k6T4uy8LQBx+fpTY+dBuF73l22+7VoN4vEI2e8Uj6ESgiVcxUqPo2t/8Ccx5s++Cn27NjKh9/4Kp5zyQo+9MZXua5vvv8eHt21g+NHDrp+wPYg2vag1eHzr0NZM4WL7KxXCEwhUUZi2lA4raucqqpM6zI6gqRsMKhqjEQ0+hSNuGwgYQYGS72ttAeLs08IQUGHQ1mNfVNVKobJ/F6FFX0RMlHJDQtsMNGASr1N7sHVrh8hyBY1Nh+Z4li2zOL+BBfN6yUZlRuDu50X/neh0iZ9/ZoPVPBJOxOonJXQKyFUQqicL1DxG9yf/sKX8sMH9/CPP/gFL3j1zdz785/wH3d8s3794iuu4ZqnPIPedKY5fwtINY5uQBMcMDOFi1+7TSEoIZPVFU5pKuO6StGQiUgm/YoFl35VIyHV4NIOLJ5+N0FFePrqaW9JMzlcA0vVMFnQq7K8T6VHbQyi9kApiUaHXFChMbg6oWIgODheZOuxLLIkuHh+mgV9Mc+9/t+DCq56m9PjKNsJFew0zrI99yqonLVYXiFUQqic61DxDuD3/PwnfOY9t9Tfr1iznpve+l6ufsozyE9PNaVvVU7boxvQNOUPBphu4NIEFlcbrdeaKZE3ZE7rEca0CDlDsmZo1TSXAUUjLhnWdGYvWHzK7FZbASuUy6Fpjf2TVQwTFmciLEkrJFTJNSA3+teACo42uKCC9SJf1tl0NMvRyRKLBxJcOK+XuCo72vK/BJUO6W1txAsV53kcab0gCiJnNThkCJUQKucTVL795c8xPTXZNJAfP3yQa578jEDAaBqcA16XgkCmKd+Zw6UOFj+4eNuBNROsaCpM1ExjNlz6HWaxaN3nIprb7iivNVg82ook6gNpUTc5kNU4lK2iShLL+1Tm9yiosmNAprNfxVkvQiBMODBRZNuxLFFF4nHz04z0Rv9XoeKs2y+9ndYNlebzznNNZrAOctajDYdQCaFyrkFlfHzc2cD6cfHl1/CWj3zGde5XP/8JF19+DXMWLm4erRuPe64jCHgCHV0BZmZwCaS1+IBFAKaQKJoK47rCWFUlb0hEJZNBVWNY1ehR9Jq/xpPXU14nbcVup/Pe5qomj05WOTat0xORWNkfYTipuAb0dn4VGypOE5gEZMs6mw9PMZavcMFQktUjKVRJ+h+HCuAp05PeU28DHqLpvDetq44OEhgolUolaNIQKiFUzimo2G0XuAfUv3rbe/mP73yT73z18/W/onbeO8NKajFQe30VfsdjAhhX2uBwccpMwSKEwBASBUNmTFM4rSlUTEGvbDA7qjGgasSEw5HvyAcNqLi0BmdfHG123UMBE2WDPRNVxosGwwmZCwYipKNyE1TqYPFAxQaLEyo6sOdUnodO5uhLqFy8IE1vVP0fgwqOfreCihdAdk5Ra1wTQJx9tm9uAAkMlG3btoVQCaESOP+5BhWA6cnJpkH7xTe9nhff9Hqe+cKX8uKbXs91T32m/+BeXxFnIHQNSa8gaWWkaglFK6JUC7Ujbx2VPEolh1LJIVfztaNQO4qNv1oJWStb5elVJENDmAbCNJvbcBbgciZgOXn0YBMghJDQkJjSFU5WFbKahCJMZkU0hiMaKZevxQ0pIJgJzDH4CmGt7zhZ0NkzUaWimSxKKyxOq5zYu6MBFfCHSu28FyoIwel8hU1HpqjoBhvn9zI/E3/soeJTThNUHG31wrHJSU/jPPW2Oq51kMBAKRaLbNmyJYRKCJXA+c8VqNjrUHTDwAcV1mEChgULoZWRKkWkch65NI1cnEIuTtYgUkEpTyOX88iVAlK1ZIFFryIZVSRDt446FEwk0z702qEhGRaULKAUUSp51EoOtTxNpDRFpDRJpDSJWs6iVnIWrLQSsl6xoIN7cO4WLu3MYX5g2bdrG//9b99qqbFItUGsYNa0lqqCZgoyqsHsiE5aNlBca1uCm8Cc2kojv7XG5GBW5+CURkwRLOxV+cVtH0fC31nvvGetoFLRDLbXHPZLZyVYO7sHRRaPCVTA0acWUMFVpzu90/QlHI1zm8Q8ZXWQrvZDMQyD3t5eLrroIteK+U4SrqgPV9T/Ma+o/7d/+zfe85738Oo3vIUXveZNKKqKMHQwdfdfpwgJU0iuv59839tJ9qZ57a3vAVEbakUjOKQtL7rucQCkenuZPX8RYHL88EFy2Wzt3EIActNZjh86CJi8//NfY9mqdQhqWpBpgqFbfzEQpmEBz7kyvNY2Q5IxhYwpyRhI9Udf58jgXK3edM2zet0W+31uapJP3HIT7//qd9xl1TLmpqb4xw++lcuf/Ewe/8Q/rec1TSvuWEI2SMgGwoSCIZjWJaqGcJXjXGnvXWXvDd1iv2msULfgMJiU+O/bv0Q02cP6J7+Qgma6Qra0Wllfr9M0rZX+tbL7EyoXDKWo6iY7jmfJlfXGqvozXFFvGO5zrVbTt1p977di3m8PFWdk4n95/ZV0ksA7Nq5bt47du3dTKBTYtGlTV1CxNRUbKps3b+4KKramYkNly5YtXUHF1lRsqNj1B4WKDQEbKnb+oFCxIWBDZevWrV1BxdZUbKhs27atK6jYELChYtcfFCq2pgKWP2HHjh1dQcXWVABOnDjBzp07AQJDxdZUAI4ePcquXbsAuoLK8uXLATh8+DC7d+8G6DpMS1SRUKvTyLoMgCkESDKmrGAqUUxJtkAhGoMywO4dW3nw17/iwd/eB0C6f4DHXXENF6zdYCVwDMQ/vuOfmbNgIR/4/NfpqYVyMYEvfeIDfPsrn+erP/wlK9ZuqGeazk7xwmsvZs6CxUiy7GpvU+gVwwDMGlz0mmlMR9arCLNcr6sOFyFjSDIGssPkYT+1Nj+H2uYOu15be/nELTfx1+/7ZON67e8nb7mJVDoDwG//+6dc8eRn1uuRMOuRmqd1mZwuEZcMUrJBUtYo6IKsJlM17cd6q1LJBMP5MG262yzZ7RPCgq1oJDuZN7jkuTfx8Vc+ncuuvJr0wDxO5HQQVlsEgCkwaws1rYcBs16niUAyTYxa2eOFKpuPTLFqOMVF89LsHs1xcrpiDf6idguFsEb4WlmifsFqk/We2jWrEVZy4T6H3Z9GOVY76xW50mPiTlszK5qmqJkFLagIYQUEPesmr3g8Xt/+14ZKaP4KzV9B5VwwfwGYchQj1oORyGAm+jBjvRBJghpDyCpCkhvmjNqxcu0GbnzNG/juXQ/y3bse5MbXvIGVaze4zC/28ciOrXzmm9+j1xHaRQB/+PWvALigls8uvac3w8WXX0NPb6bJENfk/JekGgBVTCWKocbRIym0WJpqLIMW7UFXE5iSgmTqKFqRaCVHrDJFpJpD0YrIRrVmirONQB5zk8cUtuU39yAEzFmwsMkUduunv8pr3/dJnv2Kmx09cpvB7MkMJoKCIXOyqjCpKUQkGI5qzFI1IsJ0me/sQa2VCczPr2KnL+tw9Ytey+c//hEG4jIrBlSSqhR8rYrD/CWAkmaw9ViWU/kKq0Z6WDaYmLn5q96v9k56t9/EWZ5oaSpzlgu2ic5j+gogXU0bTiQS9e1/Q6iEUDnfoFLRDQw1hlAiDXCcjQPrN53LTjF3waImMAgBj+zcxuOuuMZnkLQGaydkGsNna8A4CVAfWCRL0zIiCbRoL9VYhmq0B12NgxAoRoWIDZhKDkUrIRk6wnQPgk6w/Py73+S5r7SA4edjsdtW+4Dd/avdH+cMOYGgaEiMVhUmqgqqaIBFrYOlw5oVR/ucULGPi677U7b97l62Hh5DNwVL+1RmJxVkD1Rczvo2UDFMeGQ0z96xPHPTcdbP7UGVpa6ggitte6g00jY76evfEg+AAvtTOkjX61BCqIRQOZ+h8liIPXD+4df38GcvfnkTcB6saSeXXHGNr1aTzvQ1QaYTYNrCpV6HBRlDiaFHUlSjaaqxNLpqzV5S9RKxyjSxSpZINV8znbnbtvW393LR5Vc3Oe9rHa8P/DjrtJvkOOedei0QlEyJUa0GFgmGIxr9io7ihBqOMVY474QPVBy3YuXjruRXP/g2eyernMwbDCZllvdHSCj2AGu3ORhUhIBjU2W2H8vSG1W5aH6aRERuCxXXd8TWUjpAxXUfPVABmsrwAsgJD9cU42A8mdnCxhAqIVTOV6hIZ/lwynVPe2bdb+KUB++7G4BLrry2SasRwI2veUMTZLyAsaQLuODO3wCMjKHE0KI9VGIZKpEUhhxBGDrRap5YeYpIJY+iV7jvP3/MyLyFbo3Avo/t6qvD1NEPh7YCjfPYYKkoTGkyP/rnf+AnX/wwP/riR+oAkoBiboq3P+cKxo4drN+BL7/ztXzr4293hWyxX6685CoefvA+BDBW1Hl0wpoZt7w/wlBCnjFUpkoam45MAXDR/DSZeGs3dtczvxz1+kHFa/pqBaBG3xr1BZUZr5QPoRJC5XyEijiL/yAYcB68/x6AhhMf56ArGoOJ47DSzBwuflqLtw4hBCgR9EiCaqyXSrQXTYkhYaJWi+zf8nsuvuzxKIbliLah4gsW+72n/PqA6Tjn0lYc57/zjS9z3Y2v5xl/+Tq+/09foqc0TkqxdqJ86Pf3ceroIYZswAGF6SwPP3CfS1Ox+7tw1Tp2P3hf/XMq6yaPTmqcLunM7VFZklGRHXMvuoFKWTPYfCRLrqyxYW6akZ6oAxLtTV+toGJ/OMJRr7OcxnUPVFqkdZm+6t+SznJGoVdCqIRQOe+gIs7eEQQ6EtYssUuuuKalZmPfCz+/TGPAbYbLlz7xAV503eN40XWX1I8X144br28cL7nhUl5yw6XceMMl3HjDJdzz85/4lC9AVjDUGNVoD+VoL0ePHSOdzhCpFohXskS0ArJZRWD6LpC0G+pcv9Lom6PtDm3FPj965CDJnl4Qgt/95jcAlAxBn6IzEjV4+IF7WLhyncuv8rzXvYN4Kl0fZJ2muME5CwBLs3EOpifyBvunqiRViZUDEZIRe+DtDiqGabLjWI6TuTKrRnpY1BefMVSo98kNGru+ettc+V23vCktwnnfHRV1kMDThluJDRV7MA+nFIdTis/VKcXOAfRsiNmpIBMeuO9XAFx65XX1gc3EbILK4UMH+NG//hMAf/329zeeWutlOab51i799dvex2tvfZ+zOnflnletdnl0iV2vJDGdyxHvG6QS7UXSq8h6BUWvYAgJTYqgyxEQUiML1qBuby0s2es6auWaNS2n3iAhkGpvirksT3zujZjAnd//Fmsvuwot2c+pqkla1tn1+/u4/IlPtXabNAWGgEWr1rF41fr6M7g9rRgg0Zuxyp2eItGTdnxYJrmqyZ6JCvN7VJb1RTie0xjN69Z0XmoNFO2nFCOsbuwZLVCuGiyelSSqSjwymq9P6e00ndheE9PQJJqnB7unGFtl2PmF8ExHrre+MZXYnnbt/Tq1krMSHDLUVEJN5XzQVJqe9M/gqJfX5kDA7399NwCXXHlNS83mgft+xZ4d2zh2+CCCABqMsx4fzaU+wHpeubQKjzms6RCCE4cP0pPpA0lGV2JUIj2UIz2Ykoqql4lVskS1PJJRdbXVz2lff3IX3qdr683S1esQAgrTU+z43b3c8NwbEQiqpuDgRI7jRw6xZu16Zkd1ehRrX5ZTxw6y+tKrHH1vlG23oZib8nxmVp81U7BvqspYQWdOj8LimgnMmSaIpiIEHJoo8chojtnpGGtm91i7b9r9dZTj0lRc5xsaSpNG0aIMHHlcmg7u/F7TVyc5a9GGQ6iEUDn3odKtl8T6Z+gGm37za/7rR99j029+ja7rgYHzwK9/RU9vmlX19Sc0jd6XXnktNzztz0hn+uptDGwecxblAxdnRd2CJdWbJjc12RjoJAGSgqYmKEfTVNU4kmkQ1YoAKGa1rnG0m2LczgT22//+CQCPf+LTa9cFO3/3awDmXnwNBUOiTzUYjurs+f29rLnsSk+f3U/js+YudN2bxregBs2CzoFJjVREYsVAhLjiHniDQuXkdIWdx6cZSEbYMKcXWW7U4QSn46uI1/TlhEr9kxPOuoRP/sZ5b1qv6SuInLHJyymh+Ss0f52L5i93HQT+cQHc+bOf8KkPvJ3R48fq54Zmz+GW932M65/yjNYZa+aN3Tu2cumV1zTq9LE0uUxnjkHPFsmTyTYj/cPH3l93+EMjFEoneclfvZFrn/rMOlTsledWsxtlzJ6/sL7RmLMDthnGkGNUpCjViPX7VIwK8UoWTY5QkaKYwlpQaJcv1co2POXZIUWEEBx4aBuLV1naSs0CxP5dWxmau5Bkb4YpDYq6FSMsd+IAc/tSTGiOleA1E08hNwlYUDRM3KvqPaat6arBoxMVFqZVlg9EODRVZbJkRSWw29XJ/AUwUdDYdizL2tk9bJzby9ajWaq62fj0BB1X0jesgc0r6WsNbzJ9mdjn/dOawnR9n9rJWQUKhFAJoXLuQaWuqblUhM5y589+zK2vfVmTv2H0xHHe9tqX8ZFPf4Frrn9SLXZSLYYS9mt48Hf3A7Bx48UUTx+nYZuwn0wFQrL0ECFJGFoVU6uiV0vWwktZRgjJGkBq4vS//PXb3+/bbidYzPo5ms7Z0bRagaU3nSE7OVG/Y/bgWi/BDv8hWcNQRU2gKxEUvYKil9GlCGU5iiSskDJGbaCTqMXPcpbnGHWH5y6o+WKsSyePHiTR01t74japmBK/37aD1ZdeTa9iEpd1xioylToxYOzoYStPTbswEG2hUjFM9k5UmdsjsyijciKnWWFbcADBbmELqJgmZEsaW45kWT+nhwvnpdl6ZIqyblfYITyL7WNq3O224VYQNtzpmLa5F/4S2ORVrVY7J6pJaP4KzV/nkvnr5MmTztLrr+r2fdPE1CropQJafopK9jT5sWN88r1v9Xde18597mMfQjcMhKwgqRHkSAwlmkCJJ1ETSe65+y4AHn/N9ajxpHUtEkdWo0iyghASpmFgaBX0csFqQ6VIZeoU5YkTlMaOUjp9jNLkSSrTp6kWptBLBcxqtT4w+5nFfE1iLpOPfRdsIxG+prAVazaw6f57ms1h9fKtMvO173ZuagpNjVOO9qIpcSRTI1GdJqrlefWTL+M1T72s3pBWJrClq9ez/+Ed1ucjoJCbojCd5cDD2+smMCFgx+/uY8kl1zBatWA2O6qTUXRELabVwYe3sXDlBrsrvqvqnd8IIQQGcDirczKvMZJSWJRRkBzmMdv01Urs9hWqOluOZlFlwcb5aWKK5DZ9ucxVjq+kj+mrnT+lkadDWhx1dJDA0Ya//OUvc8kll3QVpdfWEEqlEolEIoxSHEYp/qOMUnzHHXdw++23c+MrbuLmt30ASRIY1Yo1kGtVTF1rzLiRZCRZYcumB7n5FS/pWP5X7vgJj3vCVfX3//6v/8Tv7r2L6ewUv68taFy5dgNzFyxi9YaNvOyv3ujpY+P1377jTaR6enndre/GNHRMQ8fQdExDw9A1TF3DcERFliQFoahIsmr9VSIIWW7MrHLV03gi9tbr1Wfs90cOHuDGGy7hzkdG3Xntvn/ygxw/dJBHd23j+OGDpHrTXPiEq+lJZ3jDBz+JaZjIRgVFK/NXL3wWuVyOD331DgbnL6k3wnCUabfxB1//IicOH2Rk/kJME57x8r/m9s9+hML0FItWrSc/neW657yYZE+6HkG4R9bplU0qBpyqytz2kXewYOU6rn7WS+qfbT1asSdSsel4frcj9fZEBfN7VEqawb6JKlXDHQ24VYRiZ5lRRWLDnF5MTDYfzlLSDFd04kYkYWpKWnNkYsNoPlevyzCxoxLb+b1RjJ1Rib/26kt8vhluCQyUT3/60/T19fG4xz2uKyiEUAmh8scOlS984Qt84Qtf4EU3vpSbbv4bJFlGSBKSoiIrEaTaoCwpCkKyzDM//9G/887Xv6pj2X/7+a/xlD97nqPB/un8Bnlvho+840309KR5/Ts+4LjqGO5NLI1G1zD1KoZWO/Qqpm6BRsgykhJBUiOgRBGK6nLmesFil+s+10hz05/dwKvf+l4uvuKaekLTkdY1ENtt9LTdNEwkvcKpg3vIZadYsmYjVTmGjlQv0/CU5SrHNOvh8Ov1m47ya2lVDPpVHVnAS556DX/7/fswTVFrb/dQiSmwMK1imrB3vEpJN7qGSkSWuHBuM1SMOiRaQ8UwHffCAxVv+HrTJ627nyZfe1VnoAQ2eamqSi6X63qTrdD8FZq//tjNX8PDwwD0DwwS7ekjNTCH1Kx5JPtGiPX0E4n3oERi1hN/7d/gUDBoDQ6N1PNYDfY/Wodt8SQUXvOU458ASZZQIhGUWJJIKkMsM0isfzaxgdlE0wMo0QQYBlo+S3VylMr4MSpTY2jFaQytWr+nLktLG1PYS/7qjfz0jn92JfTtomOmkXCVAEISGEqUQydOM7RwObJRJV7NEtOLUPNh+C6EdJTtjgPWMC8566wicbIi898//xkXrF7DYKS2WyTutL5BJb1uawElDfZOVDBMWDGgklKlJvNXu5lfAkFFN9hyNItAsHFeL1FFqvfRz/RVn/lVL8fHnOW858774DF9tZwh1kYCA2X9+vVEIpEQKiFUzkuoABhCRo0lkFUVSXJMXfU5LrrscoZnz2n5QxRCMDxnLhdddrn/4O/4V7vYETLehE3t8sDFPiQhkGUFJZpATWWI9g0RG5hLNDOEGu9FYKLns1QmTlIZP0F1ehyjUgLTuYOiGyz2q2uf+kxy01lOHD7QvMe79/D4VuyB3G7vow9tJ94/RDnSS1WOoRgVUto0qm7t5eLnV8Hx3hsHzHVP7PFWSPz037/N8173TuKSyZyYTlTqDirOz7xqwN7JCkXNZFl/hExUDgwVW8qawZYjUwjRgIoXCF6/Ds4+Nt0LZz2NPjnL8qYNKoGBYkMhhEoIlfMVKr6DYItDkWVu/cDH63V72wJw6/s/hlLbFKsVmKx620PmoR1b+KcvfY4H7rubO//fj/jmlz7H7u1bPC3yL7P5fO2QBHIkiprsJZYeIj4wl2h6FkosjqFVqGZPUx4/TjV7GqNcsDbscvajUStv+dDf8XfveQsCz/qSeppmsNTbVTuXz2ZJ9db2iJEEuhKjFOlBk1SiRpGkNo1sak2Ri4NApX4/BNxVW2WfnruIExUZ04SRmLUYUuCePtsRKrX3hgn7JqtMlXUWZVQG4u6N0FpJvTxhxRLbcmQKSRJcOC9NRHZDpZHJzmPX7+ij95zj5tRB4pPW+Tl1kq73Q9m4cWMIlRAq5yVUugGKAJ701Gfyd1/+JkMjs13lDM+ew999+Zs86anP7FxuAMisXreRl7/2jfz4vi38+L4tvPy1b2TVugs92kuj1CBai2NssQYWSaBE4kSSfcT7Roj1j6Ake8E0qeYmqEycoJodwyjlra2GHeXMXbCIF9/0Br70iQ/Wy2ylrdRb6tBWAO792Y/40xe8tPY52gOihKYmKCo9mEIioeWJ6QVk0/CsrncCxCe4ZK2OAw/t4NTRgzz9ZX+NNWtLcLIiU9AEAxGdWRFrhb3zKd5uUCeoCAEHsxqnizoLelWGk3IgLcULlW1HskRkwYa5vSiyUy9tYfpyAMLWVrygCGr6CiKBnfIPPPAAsViMSCRCPp9n8+bNVCoVUqlUXXMJKqGjPnTU/zE56u095V/3plt55evfihqJBq4LrPu96ff3c+rkCQaHR7jo0suR5M7Pcq1+mH7nvb9i17oBzzXDk9JbhteR31SEJ51u6OjlIka5iKGVAYEUiSFFEwg1ij187d6x1bV9sV2m7fx1nnM57ls47Ottq81mko0qEd0yxVWkKFUpgiGEawaYXYb93nbWm8C+XdtZvGpdw0lNw1GdkA36VIOqASfLMlptbYbTSV9vt8dR73R+GyaMJGSGkwon8hrHclpXTnrThKQqsWFemumyxtYjU+imu456epfj3XmO2gyvRn0mdJz19eW/vJhOMqPQK8lkMtRUQk3l/NNUulVRaoesyFxy+VU87dnP55LLr0KWZbdm4POvVXV+560+tdZgvIn9fS4dtBZnSudTMAJZkonEU0Qyg0T7RlASvZi6RjU7RnXiBHohC4bWtH1xJ22loaU52ldvtcOcJUCSBLocoaj2oMsRIkaJuJZDMTTfMuz3Tk1lyep1rrKdGk5BlzhRlpEEzInpxCSjns5pwmu+j24NQBJwoqBzLKcxklSY16ME1lRsyVV0th/Lko4prJndW8vn1oYa/WhoJG6tynGuC9NXJ5lxLK8QKiFUzkuoABKi68NdeYcDz6DeBjK+xQWESyeTmCuv65y7YjuNBJZzP9FDJDNENDOMHI1jlHJUJ06iTY9hVksOdaoBED/fiqt/DhOYo6Wuvtr5K0qcspoCIYjreWJ6EWGazWX4QMU9GLuhopuCE2WZqikYiRr0yM1Q8Rt4/aByqqhzZFpjKKEw3w8qvuU0TFHZksbOE9PMSka4YDjVVO9ZN30FlDMKDhlCJYTK+QQVAd3BwSFdgadFea10mbaAaQEXV0L8tZZ2YHF10ZNGAmQhkNQIaqqP6MBslFQGDINqdgxt6iRGMQem0ajLvk+ORvv2TTifwB2DnwMqkgBDUiirKSpyDNWokNJyyIbmKqMTVOrluuoVjFYkcrpgVlSnX21MRmjlpG8lp4s6h7JVZiVk5vd4omC10FKcg/x4vsru0Rxz0jEW9cebtBQnVOr3S7jvod3HRj3Ccc7R/oBMOeNowyFUQqicT1BpB42OaTsdtAZPq7rbAaYpiwMunbQWZ+5AYPG0CUc5Qkgo8RSRzBCR9CCSEkEvTNXNYaah13MJ3OFbfG+V8Nbvhgo0BnddiVFQezCFIKnnidZ8LEGg4irXUa+EYEKTGa/I9ComQxGjrlkEnfkl1TozUTI4nNUsqPSq9c/AHuTbQQXgxHSZ/acLLJmVZHZvtAkq9U/SoZHUP0ufc/bH7jKdicY96iRnJXx9CJUQKucTVLrlRECWdAUa3/R4AeMPF6vPzXBxJvIzh3UDFqe20gCLQI7EUHv6ifYNI8cSGKUc2sRJ9Pwkpm7UawtiAqv3w6c90ACTkGSKiqWtRI0yST2PZOpdQcVZr6jdn5whcaoiEZdNRqK6NQPsDKAymFCY1wEqTrEXmB6cKHJsqsSq4R764u7IBk5No53pC0cdrWJ9BZGzth9KCJUQKucDVB4TkHjPNabp1GI3md0DhtZwaQKNBywurYXOYLHLwFEmnuvOgUYIgaSoqMkM0b4R5EQKo1xAmzyBlpvC1I16Od1Apd5nH6hIkqAqxygqKSTTJKnlUI2KAxztoeLsnxMqJVPiZFlGETAnZqAI95S6bqByJGv5VOb0qO4vh+veudtkQ2XPqTwTxSrr5vSQUGUXCGyoNLfJ2y9c4Kr3OyBMgJlNG24n4ZTicErxuTal+N577+U973kPN//Nrdz0hluJBJw2bJomhq6haxq6Xq391TB0HcPQrb+mgWnUDtPA+XN0/jAbT5jCiiMmSVYgSvuQraCUsqIgZAVZURGSFaXWPYPY/XM3PX+tdvukd5wzHFed6c2m9+7C7evOacv16buGgV7KoxenMU0TKZZEjqcQkoyJY/th03S12Tm1uO20Ymf7DZOoVkAxKlSkCCU57ojvRT32F65zjim5njoNQMZkKGL5U46XJSqGaBvzyzuVmNr1wYTEnB6Vo9MVTub0wFOJDdNEEVZ0YgE8eGiSim44pv/imFbcmApsBY/Edc70BrKs/f3iSzfSSc46UCCESgiVcwsq+/bt41Of+hQ3v9kfKIZhoFXKaNUy1UoFrVpB1ypo1aoLEEKyQpxIkmIBQJKQJLk28NdClNcO09YSTAA7sqzpApBhGA0w6Rq6bu2/YY94QpJQVCt4paJGrBheShRZjdTq8IeXY+x2nHNTwm8tSxCw+EHFvufWYGagFXMYpRwmIMdSSPEkCCkwVBrn20DFBEUvE9GLGEgUlQQ6UldQca5tMQBhWlBRBJyoSJT0mUFlOCkzklI4OFXhdKE1VAzD0Z7auZgscfGCDNPlKluOZC1gONamOKHiXq+C65zf2pQv/sVZBMpvfvMbUqlU4IE9hEoIlXMFKr/+9a+5/fbbufnNt/Lqm98CmFTLJeuolNCqFUzTMhnI9uCtRuqvZUVBlh0aQ8fKg592gcA00XVLC9K1Knq1il61AKdVK+i6PctJQolEUSMx1GgMJRpFVmzINJcdDCzBoeK87qetmICh6+jFafRS3tLIEr2IiDWTqWkhoautwaBi/xWGRlQrIDAoSTGqUqQJKq7yfKBiA8WuZDCiE5HgZFmiOEOozO2RGUjI7J+oMFky6lAxbFOotywHVNIxhQ1zezk6VWL3yZwDIk6A2PXWyvUJc++NSPyFGzsDJbAPZfv27V1tshX6VEKfyrnkUwGYGh9j9Mg+xo4dIjt+Ck2rEoklycwaYXDuQkYWrmB4/lIGRuaTHhgmle4nlkihRmJWyPugns0Wzg5f/4fzEAJFUYlG4ySSvaQyA6QHZzMwZyHDC5czvGA5AyML6O0bRFEjVMoFpk6f4PTRA4wd3svk6FEKU+No5RKm2Srwo7sxrfwrbZ32jnK8vhU7iSTLqKkMkcwwQomgT0+gZ8cwqhVfv4pwlOHyCzj9H8LhU6n9NSWFkpJCFypxvUhUL1LTD7HDtLhnSzl8E4767H6YCEbLMmVdMBzVSchG1056IeDotM5kyWBRJkJKbdylTlOJAaaKGntO5ZmXiTMnHauX3/h6CUe9jn55zznaF1QCAyWXy7Ft27YQKiFUAuc/V6Bia2aVSoXevkGG5i1mzuILGJq7iL7BEZK9fURjCWsFvMNs1c3RuTGew+dUuwNAVhSiiSTJdD99g3MYmruEofnL6BuZT6K3D9MwyE+eZvz4QcYO72Xq1DGK01MYutY8gDkbgXeqcTOAXE57e+CkMRPMec9tRzOApCioPQMo6UEwTfTsKbTcJMLUfaHiHOQb19pDBUmiIscpy3GiZpWEXkCYRhNUnJ9SK6jYju3RikRJlxiKGiTk1rvZtJNDU1XyVYMl/SoJRdTLbreK3r6/x6fKHJ8qsXI4RW9crfddOO594543+uBeh+J20AeRwEBRFIXp6Wm2bt0aQiWESuD85wJU7P1QhobnkOzJEI3GkOwf9Bkeznq6Ak0HwNDitfC8UWSFeDxFb98g/bMXMLRgGf0jC0j29GFoGtOnTzB2eC/jxw9SmDyNXi03g6VWVjfaSj2ZlbJpK2InVIQAWY2ipoeQExnMShFtchQqhbqpq6mvM4CKLkcpyklkDFJGbWoxzVDxfix+UBFCcKoiUaxBJaUYTRDopKWA4MBklaoBS/sjRKXGQN+0bTMNINif8Z5TeaZLGutm96Aq7s8AV72ePnnOdaOlBAbKunXrUFWVbDYbQiWEynkHlfrfs0ERzxNlN6Bp3Uh35nbluupwvJGw43IlSPXPYmD2QgbnLyMzazayrFKYGuf00QOMHz1AfnIMXavUiugMFjud1ScP3BzX/KDSGIQFSjyFmhlGUqPo0xOYudO1hZHdQQV8oIJlAisoKUCQ0vOu1fXtphM32uyGypgDKkm5e6gYpmDfRAVJCJb0RVxt7WT6Mk3YeSKHJARrZ/f6QKNh+qrfb4HrXKOOYEQJDJRUKsWGDRtCqIRQOS+hctalA2xawiAIYFqU1e61FyxSDRCyohBPpekbmsvg/KVkhuagRqIUpiYYP7qfiRMHKU5PYuh6HQqNchqF+2kr9aT2ANoCKvUkdrmSjNIzgNI7ALqGMTWKUc67/D6NPP5QqZfl/Ft/cJAoKCl0SSFp5IkYjXGmFVRaD7q2piIYjhkkZLMlVFpJ1bB2fowpEovTakvTl7tW67+KZvDQiRz9CZVFAwl3/4U7vRNGrnseECbQ5cLGVCrFxo0bQ6iEUAmh4izX598ZFhgIMkBXcGnHsE5gQVgDeTzRS3pwNkPzl5IenI0syeTGRzl9dC/ZseNUS0VrmpCdB6e2gmNw9zeBtfKr1JvmuBdSJI6SHkKKJjDyUxi5cUx7oy9nd2YAFYSgJCfQ5CgJo0hMLzV9qq2g4tZSrOtjFZlSzVEflfyn8bXSUgSCkmZyMFslE5OZm1J8B3qvlmJfnShW2X+6wOKBBH0J1QN04ajXUY7HzBX0G931SvkQKiFUzmeoBIWHX7p2/wJU3BEwgeHifukPFw9YnAkFwoJLspe+4XnMmreEVGYWWqXE5MnDjB8/QGl6CtMwHGU0CnAOtOB44gdH+4JBRUgySiqDmp4FhoY+NYpRKUJNW2nkcZunvFCxxYaK/fRfkmKU5Rgxs0zcsKDinfnlKs9RlxMqIDhVkamYgjkxa1qxcFzvZPoSCLJlg+N5jZGUQl9MatzXFqYvu/MCODRRYrJQZc2cXlTZAfd6esdn4QWwD7xayYxCr4RQCaFyvkLFb/A9k6NRbpeg6QSYdnDpABYcf+2TTSFeHG1WFIVUup+BOYvoH56HqkbIjZ/k9JF95CfG0HVrbPCbCdbSBEYDKs5YYKJp8LRSSjWnvRSJoecmMPKT1s6Rzm7bPgIa5dvlOH0TTqgIIajIMYpynIhZIWEUXVDpNNZ6oTJa25xrdlxH6QAVPzmZ1xkv6SxKR0iowgU/bxangx5g14lpBLB6do8/UD398WouQWTGsbxCqIRQOS+hcjYpEiDJjADjKaclXBx5/MDiaosXLK66rBeSEETiSTJDcxmYt4R4T5ri9CTjRw8wffoEmlbpaAKrX6m3q1a2s9mOwdMJFSFJqD39qD19mNUSevYUaBWfe+G5x52gAmhylKKcQDWrJI2CL1T8tBSvmAhOlK0V+bNjVkDJVuKnpQjgcFajpBss64ugeEZwr5bi/MyrBjx0YppZqSjz++POinBqKa775NBcgsgZBYcMoRJC5byEyplKAOC0gkwgwLQoB/AHiyNhILDgbwarP2EDiqLS2z/ErPmWOaxSKjBx7ADZsWNolXLLWWCt/CpWnY7mtoAKgBxNoGaGQJLRs2OYpZzbBOaAisvs5oGKfcGGii5HKMhJZFMnqefrS+g7QcXtTwETiZMVa/fHkbhZj1Ic1PQFsH+yiiRgcSZSb6PX9OX6yGp1TxQ1Dk8UWTYrSSqqNNI6PnS7DGcBAXly5tGGQ6iEUAmhcpYlIGSsc23g0iI/dA8WV/7ai1ZmMGceWZJJZvqZNW8xPf3DVMslJk4cJDt2HLNaqZcsvPnPECqSrKCmZyFiSfT8FGZ+EkyvCcwNFfuc33Riu2RDVikqidpalUJLDaMTVHRTYrQsE5VMhmImog1U/KRqwIGpKumoxJwepQEVV3sbWoazmH1jeQpVnbWze5GdWgnCVafvNOIOclbC14dQCaFyXkBFOAaFs3gEa6TjaHEqEFy8edqBxVOHFzBNYKnDyN0Ka3CUSPRmGJi7pAaWAuPHD5AfP4mha9hQcT6FnzFUhEBNZZB7+jErJYzsGOgt9ph3QM3K6/jrGawNSaWgJF1Q8WopQaRiCkbLEgnZZCDSvekrVzU5ntOYk1LojUr1m1Bvh7cttTaaCHYdnyYRkVk8K+nSUpwPBF6TWRA5a/uhhFAJoXKuQ8U7uJ7J4a67S8j4FNYKLu3ydgSLp/wWVddf+Dvt3eklSRDvyTAwZwnJzCzK+Wkmju6nMHUa03CakGYGlUb1jf+VWALZEbqFatkFlUa/fBzVNPtTAAwhk5eTSG2g0klLEQhKpsR4VSKtmqQVI7Dpy5YTeY1s2WBxRkWV/R30Li2lVne+orPvdIGF/XEycdVtIvNoJN2A5awBBUKohFA596EyUzFNE13TKJeKFHLT5KYmmBo/xcSpE5w+cYxTx48wevQQJ48c5MSRA5w8ah8HGT12iLETRxg7eYzxUyeZGh8jl52kmJ+mUi5hGLovXKzXnbWWoGBxl+v+2w4q3vRCgCRLJNMD9M9dbDnvJ08zefwA5ULOWqA4Q6gIV/WNfsiqipweQpIj6NOnMUt512DfKL4BlXb+FCEEpiRbPhUMkkbBHZbZWZajHj+o5HSJrCYYiJokJLfpq5U4gXMwa41xi/vc0dhdcPJ+pEJwZKJItqSxeqSnMRXaed/rZfhPMPBt12OxH0oul2Pz5s1Uq1V6e3vrK+yDShj6Pgx9/38p9P3+/fv5xCc+wRtveRuvfdPbiET9N9gyTRNNq1IplahUSlTKZaqVxh4phuEOEmgNrPYmWY09UewnTNMq1AqjbhgYplHfnMux7QlgwVxRI6iRCGokSiQSIxKJEonGkRXFE5a+fXx8b0j8Tum8fxuh7U1PerM5T+1FtVomPz5KuZhHjSVJ9Q8iqxFXOHxXKHyzdQh8R3R7O4h+vT7dMDHykxilPCKeQsR7QYjGXiCO1Ha4d1fIe7NRpx1+XjI0EnoBDYlpkcDyiLQPdd8IPW+nsfamj0omR4oSVUMECnNvX08qgmX9EY5NaxyfrnbcN4VaKPyYKnHpwgxHJkrsOZWz0hiNNlHrv2ma/N3z1zV/FzzymO2HEkIlhMq5AhV7PxQnUEzTRKtWKBbylIsFSqUi5VIBXbPiSkmSQI1EG4da2ydFUZEVFVmxQNKtjRqsgcDQdXRdQ6tW0bRqHVrVSqUGsXJ9EFUUlWgsQSyeIBpPEIsna5A5A7CcAVTst16omJiU8zlyE6Pouk4i3Ue8tx9b0zgbUKnDoTiNXsiCGkOk+iyNwwOVlvuomKYLKACSrpEw8lRRyIn4jKAiTJPZUQMTCyqG2QYqBk3XZicVhlIKu8fK5CsGRot9U4x6OVa+eX1xls1K8MDBCaaKmtVvEwzTcKSDTz1vLZ0kMFC+9rWvcfHFF3c1KIZQCaFyLkDle9/7Hrfffjt/+erX8trXv5lqtUwxn0PTLHOuqkaJxuPE4gkisTjRaAw1Em0Li4A/u2DtbCrb6nu1UqZSKlKuHaViAV2zgh1GojFiyRSJRIpYMoXi/V2azS9nqq10CxVTN8hPnaaQnUBWI6QGhlEiscZ1012+FyrOjbpcab1QKRfQcxOgRBCp/rq9zAsVJ1DAHyqmCbJhhb4vC5U8MUxXecGgomAyO6ZT0AQnSgLTFIG1FNM0Wd4XQZEEu06V0GrttO+DYQPToaXY+S6en0YSgt8dGLc0Eh8tJQhQAvtQstks27dvR6t9IYNI6FMJfSrngk/FhujE6VOcOnkMrVqlN9PPvIVLWbZqPUtXrmXewqXMGppNb69/eHu/sv2OmYi3DiFAliWisTg9mX5mjcxl7qJlLFm5jsUXrGFk3iLiyRSlfI4TRw5wYPcODj36MGMnj1LMWz4MX4d8K/+KM43nL8IzCwyPjZ6Grd6+JmSJVC2cPkIwdeIwhcmxWvDHhl/CLsTrU/GGaWm02EpZn8EViaP0zAK9ijk9Zo2irnvaxp9Sq8/pH9EllaIcJ2pWiFNu4wFpLVVTcKoskVIMMmrDl9TKQe+Vg1NVVFkwPx2pO+idvXc56B3y0MkciYjMwv5E/QbUpxG7i2krXe2HMjU1xbZt20KohFAJnP9cgMrs2bMBmDtvAUsvWMPCpRcwNHseqd4MihJM4xYdDmd9M4WMtzzvrDEhLDNcb18/w3MXsGjFapZcsI6ReYuIxuJMT4xzdP8e9u/ezsmjB8lPT2Gahq/jvqli53XPX5fD3sfxW2+7EzgClGiM/pEFJDIDFKcnmDp5CK1SPkOo0ICKEAg1gtw7CwwDMzsGhu7jwHZDxRVE0pNOkyKU5Thxs0zUrDjqD+agFwKKhsRkVWYgYhKX3VDxq9MJnIphcjRbZVZCJh11LB8VjbTOG2HnK1R0Dk1YASQTEdndPc/9ayeBgbJ27VoURWFycjKESgiV8w4qAGpEre3KyFk76nX4HM76uwVMK7h4RYmo9Pb1M3veIpZcsI55Sy4g3TeLcqHAsYN72b97O6NHD1G0Z1/Z5XrbUgdFi744oYKd1m+9iv26BgRJkEoPkBlZACZMnTxEcXrCMRMMV3mue+B8Oq+nbZyrTweWVQsqUIOK5hrkneK3PsW+H7aURYSyiJAwSyimY7fLLqAyXhWUDRiKGq7Fk51W0AOcLupMlXUWZiKoNjhd9wVfLeXAeJGybnDBcMr9GXXxUBMYKD09Paxfvx5VVUOohFA576DyWEk3kGnkmRlcnPX5JRJCkEgkGRyey4Jlq1i4bDXp/kEK+WmO7H+Eg4/uYvzUcbRqZWbaSq0hrdar1JN4oAIQicTIzF5ALJUmP3GK3Nhxaw8WH6gEWaPiarUQSLJiQUVIGNnTmHq1aZD3v2+iyfQlhKAsx9GEQsosIJu6T8b2IglRD88yHDMQwnRpIn4qg/PakakqkgTz0w0NupOWYpjwyGiegWSE4d5ok5YSqN3ddNLpWA+hEkIlhAq0fiYP/lTXVGILyPiV3g1cOoLFkUASglgszqzhuSxavoZ5i1cQT6aYGDvJgT07OX5oH8VctqYpdAGV2ouuoFJ7LQuJVP8wvYNz0Molpk4colou+pi0/KEiXFW6/Slg7fci9w4gJAlzehxTb4xNfv4UP78KNDSAopzAFBIps4BkGl1rKSbW3vRJxSStNk+I8NNS7CZVDSuI5EBCoa+2d3BLLcVxX8YLVU7lKqwYTCHbZXehpXS9sDGESgiV8xsq3UCjHWy6A08nDcZKc/bBYg98iWQPw3MXsviCdQzOnke1WubowUc5svdhshNjzWCpD0ae+hzXZwIVCYgmesjMXoCsKGRPHqU0PYk1/LrLagcVR8nu3RolGbmnARUMrekTaoJKC9MXQpCXLCd30iw2prJ1IUVdYrIqMRAxicrNWkodKp6+ImCyqDNVNliQaWwd7NRSmj6u2j3aM5pDlUU9LEs3MqOV8iFUQqicr1AJiojuENIdZNrBxboeTGvxgsU3gatVAllWSPcPMn/pSuYuXo4SjXDq2GEO7dnJxNhJa1OtNmU4TtWh4p0BFgQqshIhPTyfeE+a/Pgp8uOjmHbwR0dfmgMmNjQB57m6kx4LKlLPAAgJc/p0HSreQbhehw9U6nVIMkU5jopO0ix1raVIAiaqElUDRmIGUs301SROUNAA26GpCrIQzO9R6/1zZfNoKQBl3eTgRJEF/XHiqlQHVxCZceiVECohVM5bqIjuDt8yWhytU3RuizeXdT04WIJoK9ZfUdda5ixYyoLlq0j2pBkfPc6BPTuZHDuJoevuMlr1qA6J7qEihESqf4ieWSNU8tNMjx7FqAV/dA6C3plf9fvm6lXjgqBh/kIIzOnTjq2Fm01f7URgBZMsSTGiZsWa+RUAKk4xsYJIKoJ6EMk6NGpl+bZFgG7A8VyVwaRCUhWNvjva4GyrDZiD4wUqmsmKoVRXWsoZxfIKoRJC5XyDSrcmADtPUOAEA0z7erw5rGvBwOJXjvNioxWNYT8SjTE0dwELl6+mN93H+KkTHHp0F5OnRxvhZpqgdHagAoJYqpfe4fkYmkb25GG0Srme0W/ml/OMDRVBMyCkmvkLgNzpZu2L9qYv5z2sSBHKUoSEUQrkpHfCSxJQRWK8IkhHDBJKd1rKaEGnUDVYlI7Ugem2zDVrKSaCvWN5BnuiZOJqu6+d+34ES9ZaQqiEUDnfoHK2pR1k/AHTHi6ttBbrWnuwuNO2vtgY7BuJ1EiEwTnzWbh8NaneDKdHj3F478NMT403Fku68p45VOwzkViM9Mh8JElmevQw1WK+njGYP4UGVBzQEbKC1DtgLXrMj4NzcaWvVuBv+hJCUJZiGEJqRCfuoKU4oQKQ1QRFXTAYNRA1n1HHxY61Mg9nq8RViaGk7GxqWy3l5HSZbFHjguHgvpSzEm04hEoIlfMGKvZIdDbsXm0kCGBanfErB0+qIGDx5vde9IMKWGAZmrOAhUtXEY3FGT16kKMH9lAq5s8aVOwTzn3qFVWld3geSjRObuwYlXzWcdVvA6rGwO28fy5/CiDJquVT0auY+YkmqHSa9dWo0HLSC8yunfRWmyTGyhKygMGox0HvrqbpWkEzOVXQmNejosjBfClCCPaM5eiJqYz0+gdEbWpn4B51kBAqIVTOfah0D4ZG1jODTXdwaZ3fm+qMtBXndW+9wjKFzVmwhLmLloNpcmTfI4weO4Sua568zVDxvnadFo76hHsQk2WZ3sG5RJO95E6foJSdcGX286c0yvd3PQtAUiJIqX5EtQTF1t/rdg56IQRIEkU5TsSsEqPSlZYiCdBMwXhF0KsaxGUHkERnLeV4TsME5vWqjfsoGuU7+2vfn6mixompMooc7Ht6VvdDCaESQuVchoo4i4dLuoRMO7g0t9Q/L46rM9ZWalU0anPqE42MiWQP85ZcwOCc+eSzkxza+1DdDNYKKt4V9d40LqjQ8KeAFek51T9MIt1PYfKUFQeMZr9DN6YvABGJIZIZzHIeSnlfLaWTCCHQJZWyFCVhllHQmwb0DgUwrQmKhqitoncDwJGsSUvRTTia1RiMKyQjEt4q/fxLQgh2nZzm6GSwceysAgVCqIRQOfeg4uz/WQFIkHQBAdPOX9LqjCuf42o7sHgH86aLzuteqAhroWSmf5AFy1eTSPZw8uhBjh/eS9W56t7Z0m6gUjvhhIoQgmRmkGTfIKXsuCu45ExNXwKQYklELIlZnMKsOuKKCTo66J23rSii6EgkjYbpy5m2nZZSN31J0BfpTks5XdIpaAbzeyONe+iBc/0hwfFBn/Vpw7oePHxACJUQKucSVI4ePRo4byvxhUdtX5NqpUK5XKJULFIqFCgVCpSLhdpGXWV0zTJVBIWLs77mFjTn8V4Nqq34XfCFSu2CwNqbZWT+YmYvWEKlXOLwPmthpGtQdeTpBJV6XW4a19sX7+0j1T9EeXqCwuSpxv4lLfpq19DuIUBKpBFqFPITmHr7ca2V6UuSBAU5bu32SKkBJkfadqKZgsmqoC9iEpWaAWD1jSYtBawV9D0Rif644r6PgpZaSlAJvB/K17/+dS666CLi8Xjgwp0wyGQyrF+/HkVRAucP91MJ91P5v7Cfyg9+8ANuv/12XvPa1/P2936ISLTzZ2iaJtVKxdp4q1yqw6Fa2wRL06oWKFr8/LxnhRBIsoyiqPXNuqwdGSNEo3GisTjRWMz143cW7S6vRZ1m89VO7Wu63LQ/itl03T6jaVVOnzxKdmKcZE+awdnzkRXVvaeKvXeJI6N350d7TxD7hOFogX2tOD1FfnyUaCpNIjMIovWmXKYzP439T+z9W0ywds7M1syhvbNAiJY7PHr3TbFfGyZE9Apxs8i0SFIRcsDdHe1dFA3mxQx0E44UrXlf3j1T6vua0NhPxQCWZFRiimDHyZKrDmvPFPeujnbejzxjFZ0kMFA+/elPMzQ0xEUXXYQsy50z1CSESgiVP3ao/P3f/z1f+tKXeMlfvJwPf+KzRDyfn2maFAt58rkchXyOYiFvbWala9YoIASRiAUAa/fGCIqqWLs3ynJ9G+DGk6m9e2Bt619DR9d1NE1D06po1QqVSoVKpUylXK6vjxBCEIsniMcTxJMpkqkeEokkQmr8XjuBxQ9C7YYIX7B0ARXTNMlnJxk9fhiBYGjOQuKpnsBQcdbvBxXnxl3F6Sly4yeJ9fSRSM9yQcV/Uy73hlxNUNGqGFOnQI1iJjNYn1utrUGhYpgkDSvW15RIYQh8oWJt4+sGCqZJVDKZE9M5WbL2pTcB0zBbb8JlWG2JSII1gxEOZzVO5Kodd3U0gQ8/fSWdJDBQPve5zyFJEkNDQ6xbty6ESgiVwPn/2KHy3e9+l/e+97286S1v441veQeKGiGfm2Y6O0kumyWfm8Yw9MaAnkgSTySJxRPEYnEi0SiS1MK6HOjX1zqLaZpUbE2oWKBYyFtQKxYwDQNrRXuKVE8vqZ4MyZ5eZFkODJYZQ6V2IShUtGqV0WMHKeam6Zs1QmZwpG5X84NKq10fTUfBTqjY6YvZSXITo8R7+olnBhzp3FpKo0oHVEwPxACjXMSYHodEL8SSM9JSMAx6jRwVVHJSrCstBdNkVsQgLpkcLAj0LrSU+T0KmZjM9pNFNJeG0rgXTi3lrALlF7/4BY888ghCCPr7+0OohFA5b6Dyb//2b7znPe/hda9/I8/98xdRLBTQDR1FVkj1pq3BOtVDIplCCvCb6PiDCwgZn/G7LoZhUCrkyeemyU1PkctmLQe4ECR70qQzfaQzAw5tqzNUrHP+jTsbUDFNk4mxk0yMHieW7GF47iKk2hhRH9wcWogXKk5tpKGl1M44nr6L2Qnyk6dIpAeJ9WbOyPRlmiZGPotZzmH2DCCUyIygohoVEkZ701crLUUSJvNjBlNVwVilvZZiOICiCFg7GOVEXuNItrOW8qEAQAnslE+n03UIjI+Ps3379tBRHzrqA+f/Y3fUA+RzOXRdZ2TufFatvZANj3s8y1euZvbcefSk08iK3NGZCi0c9O0SBCgHz2tJkkikehgcmcPiZStZu/ESVq2/iLkLFiEJwbHDB9i59UF279jMiWOHKZfKTZW1mgnWqi12Hu+Flo56T7lCCPoHR5i9cBmVUpEj+3dTKRVcif2c9PW+e7zJ7tXxjZlS8d4+4r39FKZOUclPB5715bpeTycQiR5rX/rcpG94liBSQaUqFBJmEdEC2v4zvgS6KZioCjKqiSrMeiP9YnzZK+slrBD3o3mN4aSCKjV/dsK/+22lq2nDIVRCqJzPUMn0D7B81RrmzJtPqqcHqcXiA79lJZ2WmgQGTAtpBRa7QUII4vEEQyNzWbZyDesvvowlyy8gGotz8thhdm19kEd2bWNs9GTTb9pv3UqrNjjTOy/4QqVFuYlUD/OWXoAsyxw9sId8dtJ/5heNWUzOtrZan+JMk0gPEEumyY+fpFrMt5z15Wx1661/BSLZB5iIwpT1VwSbRiyENegLSVAUcSRMEvUAko207QZqgRWWRQNmRU3f749zxpfzPpzIW5/1SMqx2BH3LDO7HUGk63UoTnNVCJUQKucTVFr6QWYo7SDTEjAzBYunAllW6BsYZMnylay/6DIWLV2BLEkcPvAoOzY/wOH9eykWGt+L/ymo2KKqEeYuWkEy1cvJI/uZHDvpsqc5w7M09dWuw3PjnLARQpDsH0KNJ8idPtEIKFm75tZSvH1xr02xZ+CJRAazUoJy8N+jUwwhURRRolR8A0i2XpdizfAaLwuSir0PvQikpegmnMxpDCUVIh4txW+b4E4yo19ICJUQKucrVB5rCQIY/xOechyX2oEFrPs5MDjEspVrWbvhEoZH5jA1Oc7D27ew56EdTE3WVrX/D0DFWaYkSwzPXUTfrGHGR48xduKIBRU3OWZs+hJCkBqYjaxEyI0dgxZrSoSjxe1WxEvRmLXwsTgNRrV7LUVARUQwkEiZJZwBIINoKXlDUDYEsyLOqQOO++S5V/b9GC3oGGazluLK26Zu1z0ImK5JQqiEUDnvoFIzHZ3p0Y20g0vrE/6XmsDiU1c0FmX2vIWs2fA4Fi27AMPQ2bd7Fw/v2ML42Cnsgcr5dN6q3hbVdAUVIQkGhuYwOGcB05OnOXlkvxUSXzT7U1z99AyKrUxfkiTRMzgHgNzYcdcU7CY42WXVLni1FADivSDJkJ/0maEQQISgIMVQTJ0ozeNZSy2l1r/TZYmobNKjNDSRJojQuAaWlnIqrzFY86W46+ru+3pGOnwIlRAq5x1UzoLMFDJnCpam137OHBoDbf/AICtWb2D5qvVEIhEO7t3NQ9s3MznuAUuLPvhCxavl+EAFPAOZgHRmgJF5iynmpzl5aG99Ay9vRKpmpcj7eC2aYaMo9Myag16tUJwYbZrJ1hh725uA7BXwIplB6BqUczPSUnShWHunmJVamPtG2jaVI4CyKSjogv6IPafMWXfzx22HeBnNW9EYhpOq7/csqIpyxkbhECohVEKonLl0Axiv1uJ8Unad8OZznA6irYAVgyvVm2bpBWtZseZCotEoBx7dze6dW8hlJ+tl2X3wq7OpCg9UvBlalZfqSTN7wVIq5SInDj2KbljjhO1P8YZmaWf6sk41BnQlGiPZN0wlP001N1mv36+NAn8tpX5diUCsB0o50IKPRU4piigCk7hZdp1vt1+KLeMViYgEvQ4tpanfuO+vjmAsrzGUUpCFI113CsrZCQ4ZQiWEyvkCFTHDo1vpFi7e9jW/8U/TTlvxAiuZ6mHpBWtZvno9kiTz6MM72PfITkrFwhlBpd10Yu+JRCLFnAXLqFYqHD/YgIqdxs9H4Gf68jZTANFUD/HePgqTY1RLRdc1p5bSSlxaRyyFkBQoTiIwu9ZSEBIlESVGtRaR2P/e1vvlAFzVFOQ0t5bSKWgkwMm8tX3yUFJxf6dagNW3HQHTdZQQKiFUzheozETOBDRB4OJrpvB903y6nbbi1YTA0hSWr1rH4uUrKRWL7N65hWOHD2DWfu/dQsV62dz4pkG09jIaTzBn4TL0atWCiq75mr7cVfk8qYvmp/B4ehZqNEHx9HFrf3rfe+6eRuw7TgsByYzl6C8H/x05pSQiGAgSpnMGmr+W4pXJioQqBGml+fPwQtY+p5mC8aLOcFJxQLS7x6GzOg8yhEoIlXMZKjPVTtoBpFvAdAOWoNpK0+s2JrAGGCQy/bNYtf4iRubM49TJYzy0YzPTk60h7Ntqxzgf1J8igGgszuwaVE4cbvhUvFqKPTA6pZWD3lIMBKmBEQDyp0/WZrd1mEbs6WN9VpYSQUSTUJpGGFrXWooQgqIUI2JqqLQfB+u+mlpbKzUtpc/WUoRDS/G01dmpkzkNVZYYiHu2Cg5o+zrr+6GEUAmhcq5BpZv710k6QSYoYDppLd2AxXmqG6iAQJIkRuYuYNU6K5TQ3kd2cmjfnsYA79e/NmALOl1VALFYnNkLllKtlDlxZJ8jimNN8/C0PYiDHiwnfWpgNnq5QHm6GZDC0dJ2WgoA8R4QkrXL4wxmfVVR0IRCwiwjbLh5tBQ/EQImNYFa86V4O9DKOV/WTSZLOiMppW35rSQwUIwuQgqEUAmhci5B5fDhw42LTo/4mRwOCQqYVtIJLM6y/N+4T7mg0sav4nwVjcVZesEaFixextTEaR7esZnc9FSbNjdX3A4efqYvgFg8wez5SyiXCowePYAw3dd9753wH/icD+tqLEGsp4/i1Gm0ctGlpbST+udlD/xCQiQyUC0htNIMtZQoqqkTaaGlWHW6FzoCVAxBvqalCN8HiWbnPEJwKq8RV2V6IlIjXUCwBAbKQw89FEIlhErg/OcSVOxppMWzqKkEBYzf+dZFtpi+205b8amj6VJAqAghmDU0UtNW4ux9eAfHjxxsGjeEpxxvhd2YvgBiiRQjcxdRyGcZO3HY+rx8NA9/n4C/loKARHoWaiRGfvxkU4yuVlqKr6hRUGNQnJ6RlqIJxYrzhb+W4ic2Vyar1oyvlFzvbUfn/HTFoKgZdS2lGwkMlPHxcXbu3BlCJYRK4PznClTsqMrZbOsn7jOWFoDxg0sQsLSqwllGq8KE36WAUAGIRKMsvWANc+Yv4tSJo+zdvYNK2T39tRVUGnX7w6OpT7UjUduga3ryNNnTo47rzeYo2/TVbhqx1TZBsn8YU9coTo6dgZYiEIk0mDqinOteSwEKIoZsGr5aSj2PjyZRNgRF3drZ0XvNBqnwnEMIRvMa6ahMRG4B3BYSGChCCE6fPs2OHTtCqIRQCZz/XIDK3LlzARgaHj5T61ZwaQOXVu/d2YNpK67CWpQ9E6hIkmB49jyWr1pPtVJhz66tTE9NNtXh2/Y251uZvgTQmxkgM2uEidHj5LMT/n3ynGs1jdjOoKhREulZlHNTVEsF72WCailCViCahHIOjODjny2GJFMVqktLaSXetkxWJGKySaxGLq9zHmr31XFuoqhjAIOJ4FuUQBdAWbt2LZIkMTY2FkIlhMp5BRX7xyvEzOawnDFozhAsrYpsyuuT9EygIoS1dmXlmguJJ1Pse2QXp04c9V2J7s1uP3H7FNvUJ+e7vsERUpk+xo4dplws1K77Grpa9NetpQBEU2mUWJzC+EkwjUBaSr0PTq2j5qAXpelAWopXiiLq0lKcZq9WeYSAomH5U/oi/vG9nGKXZ5gwVtAZTCht45d5JfAvJJPJsG7duhAqIVTOS6iAw5Qxg8O3vG4BM0OwtNNWnHndL5qvBYeK+5qiqixdsZqh2XM5eugARw7srY8dwlOGtyC/OFStTliagmDW7AVEojFOHdmPplebkgfVUkTtP0lIpPqHMQ2d4tS4T/XBZnwJIUEsBZVioBX0XrOXU0tp5Ytpju9lnZ2qCJKyacXqauqnj2YlBKcLGqosyMSC7fMDXU4b7uvrY8OGDSFUQqict1CZsZgm1UqZXDbLxOkxRo8f4+jhQxw6sI/9ex9l36OPsH/vIxzYt4eD+/dy+OB+jh89zKnRE0xOjFMo5Bu/lQBg8ZPHEir+qRtJhRDMmb+IhUuWM3F6lP2P7EKvRfdt2d4WJ+wneed5Z1pZkhievxjTNDl19IC1liSgllL3K3jOy4pKLD1AOTeJXikF1lKauhBNgiwjytkmLSWIlEQE2TSIonV2zjt8PtOawAAyqmflvCu5+36UNJNcxejK7BV4C+AHHniAWCxGJBJhYmKCrVu3YhgGs2bNqpvDgooTBuF2wuF2wv/XtxO2twB+y63v4G9ufQfRaOt7bZomxWKBXDZLLjdNIZ+nUMhTKhabZztJErIsI8tyfYC0toQ1MHQDXdeaHkQjkQjxRJJEIkky1UOqp4dUMoXs+P67tuxt087mc548PplN7yVHOc1bBvtfy2Wn2LfnISKRKEsuWI2qRvy3EG61fbBjW1pvVc7teYv5HMcPPkpv/yD9Q3N8twxutwe9qz8mGKbB1ElrCnlqaB4I4dgquNHKVlsF22mNSgFyE5jJAQwlatUdYJtg+31Sz4EJUyJR74d333nD3q/esaVxv2rQoxrsywlMUzRtEWxguvacNw2TvrjMorTKttESb71hGZ1kRkABQqiEUDlvoNIOKKZhMD2dZWJ8nKmpCbJTk2hV68k7GouRSFqDfzyeIBqLEY3GiEQjqGqk7ffdHki0apVqtUK5XKZULFEqFSkU8hao8nlM0xoGU6keetMZMn39ZPr6URzf5f+LUCnkc+x7ZBeSJLH0gjVEorG2UPECxf7jhYpzJxATmBw7yemTRxmev4REKm2BwpnGARXDUbgTKma9bJNKucT06GHimUGiqXTT/vOBgGIakB3DRGAkB0CIroCiGFVSRoEpkaAqFEzTRLevO+6Xc995wwQZkwUJndGyxFS1Ua5zz3kTCyQ2oCRM1g3FOJ6r8orLF9NJZgwUCKESQuX8gIoXKJIkc3rsFKfHTjExPoZW1ZAVhXQ6Q286Q286TU9PL2oXn2U78f5A7V+sYRgU8jmms1NMTU0yNTlBqWgFNUynM/QPDDIwNEQikfQtxyqre6i0A4pv/hZQKRWL7Nu9ExOTpResIRqL1wdob1Y/qDSgYPqkbQzGJw/vo1jMM3fRBci133fjemctxXkfTExy46NUCtP0jCxAyIoLKPb/nbWUIuTGA2spuuEAjGHSa+bQTYmslKinsyFgONru1VKGozqSgMMFUe+PYYJpOIBSq0ivZZrbq6IbBi9/wmMMFAihEkLl3IeKDZTX3fwG/uw5z2N6ehrTMOhJpxkYmEX/wCx6enoRZ3mLYK+0AotTSsUiE+NjNdidxtB1kj09DI3MYWh4hIiPue6xh0rzNftMuVxi3+6dGLrO0pVricTizcU54YG7YfUB0JPW2T69qnF4/0OokRgj85eC8KRxQMUJFLs+r5ai6TrZ4wdQEykSfUNnoKWctl7PQEuJGBXiRpEJkUJH+Jq9TEx0w9EOExKSyUhc52BBoqw1gGJrKX5mL6N2k975J8vpJGf8Cwgd9aGj/nxx1E9OTqDrGsuWr+AJV13D4y59PIuXLiOdySDJ0mOzHsUhTc53n3Jj8Tiz585n7YaLuPzq61m9bgPxeIKDex/ld7++h51bNzN+esw1CLdz1rdy1Aed+eWb2XEmEomy9IK1SLLM3t07qZb9v7ttZ3f5TCN2OelVheE5iyjlp8mOn/JNY0undSkCgSLLxNIDVPJZ1170rdpdPxxTgiUhQTyF0CtIuvV7904hbidlVBCCOJV6uX7iXZOS10EzIK2Y9f40tdc14UF0BYmz8kgVQiWEyvkAlaHhETZc9DjmLVjYlRZoy9mCTBCwgNWvweHZrFl3IU+48hqWr1hJuVxkx5Y/8OBvf82xo4frv7PHAiruLI5XHhiokQhLLliDQLB39060aiXYNOLmSVqetI238WQPvQNDTIwdp+pdtW8PrL6z2/zXhURTaWQlQmlqrD6TSjhaGGjmlhoFWbUWO/pIu5XzCEEJlahZratzQdakCCHIaRI9qomo6VStQrE0ZQ4gZ01HD6ESQuVch4qsKO4nzi6OVnImcPEDS6tKFFVlzrwFXHzJE7jw4ktJpVLs3f0QD/zmXo4cOoCu62cHKu3yeq7V8wpRm/G1BsMw2Ld7F7qmNUGl/X1sftL2nhgYnIOiRhg7dqg2lXgGWop1BVkIYukBtFKxaQV9UBFCWOtSqmXQgv/WrbxQEVEkYRLz2XvebmfzmhTIVgWygJTSrFV6NyPr9nt5Vo2+IVRCqJzrUJmpBIHMTOESRFuxTwohyGT6WL3uQi55/JUMDAyy/9FHeOA393LsyCFff0pQqLgS+75tp8FYs+KWrFhNpVLm4KMP+44d1r2bmZYiSRKzZi+gXC4wPT7mU3ZrajU0g8Y5NZ5EicYoTY157pv/Qkdb06hrHQiIxBCyglSxfietVs77iSEkqijEzKprTUqrDtjFVE1BSRf0qGff7HXWvYghVEKonGtQcfW/k6OkCwdKO8B0C5ZA2oqjUAHEEwlWrFrDJU+4kkz/AI8+8jB/+P39TJz2GWzbaBvONrSqXPi9co1Z1pt4IsniZSvJ57IcObAXl0O/TeVNg6BfcmFtIdzbN8syfVXKjoHev1TvU7vrqhDE0rPQKxW0Yr6lqamdWFpKEqqltjG+7P65zF5ASago6MhmI29nsxfkNGvlvNSN2SuAPCb7oYRQCaFyLkHlyJEjgfO2lACQOVtgceZt2RZH2ng8warV67jokscTjUTZsXUTu7ZtoeTYV71tRY63flDpBCPv+VRvmvmLljExNsqpE0d907eK8+V3zntf+wZnI8kK4yd94orVtJRWA6OtpQisp3Y1FkeJJShlx321OytTBy0lGrdg4dRSAogQoKFi1Jzz/u31N3vlNOtEr2dC65mavQIDZffu3SFUQqh0lf9cgYr9vZX//ReUXvUepv/qfeTe9Lfk3/lpCp+8jdI3vk/5J3dS/e0W9KPNe2e0lBZw8dNaugGLM29HE5jjVE9PL+s2Po5VazcwPT3Fpt/9xmUG68r05V9dU0o/LQWgb9YQw3PmcfzIQaanJgJVElRLUWSFgeG5FHNZCrmsI2/rtrfbZCqe7kevltGKOX/nfAcRQoJIAiqFxnxpH7OXvxIlKBMhYmr1PgQxe+mmoKALUip1QLqS+uQNIoHXoXz6059m7ty5rF+/vqt1JuE6lXCdyh/7OpXPfe5zfOUrX+G18XncklzUOVNERZo/G3nRXOSVS1DWLENesxxpwexga1X81oV0TuJfVKc8ZvNKERPrvu3f+wjHjxwm3dfPilVriHnWiPitUWm3PqXV2hRvefaQZJom+/c8RD43zbLVGxoRCpxrUHwWO3Zal2It2jM4eWgf1UqJOUtWIiTJvdCxli7IQkcDmB49iqFrpIbnA6LexyBrUkxMTE3DzJ7CiKUhmuhqTQqGRsbIkxVxyihNa1KMFosck7LBUNRgX16gG7VQLEbjHnjrevsTl9JJAgPlM5/5DIqiMGfOHFavXh1CJYRKV/n/mKHyne98h/e97328/dkv4a+f9hxUzcAsljELRYzxKcyxCYzTExgnT2McPQnVFlu19iRRLlqDctl6lEvXo6y/ABFt8zmeJbB0CxVnksnx0+x+aCeaVmX5yjUMDg27yjG9Gbzl+Cx4NJtSustzDkm6prF711ZkWWbpSsfDrGMw9hbnKsMFH3d7S+UiR/c9TGbWCOlZwzNe6GgA1VKB6dEjJGfNQYklXX0MDJXpcUzDwEjNgloewzSb03qAYprQY+QwTMGUiAde5ChMk0VJndGyFY3YucjRWa8F4LMMlJ///Ofs3bsXSZIYGhoKoRJC5byBir1S/q1vewe3vO2d7YND6jrGsVMYB4+i7z2E9tBetJ2Pou/eB2WPyTQWRb3yYtTrLyNy/ROQZg+2KNQzKLe/7F9Ep/RtoFKtVnnkoZ2MnTrJ3HkLWLxsBfbeMM6ndW99jWv+4Gh65YCNc1gq5HPseWg7/bOGmbtwiSubH1S8UGqlpRiYnD5xhOnJceYuXYmsqG4tpZahpZZiNurWTZPc6BFMrMCR3a6cNzExKyXM6XELKEokeCgWEyJmmYRRYlykMLBWztfje9FotzO2l2nCSExHCDhSEHVQYTo1mwZY33ZDZ6AEHtEHBgZYs2YNkiQxOjrKrl27Qp9K6FPpKv8fs0+llQjvIcvI80dQr7yY2MueTepjbyHzky/Rv+tnpP/jKyTefzORp16NGMhAqUz1F/dTeOdnmHz8nzP1tJsofukO9GOjnkrcjhA//0qQdrZN7/GpOJOoqsrqdRtYtmIlx48eZvvmB6lWK+50PmW2c9AHaactiWSKOfMXcXr0OFMT460TOstp4ZdyioQgMziCEIKpsZOuNgadQmz7HoQQRHv60MpFtBar/TuKEgVJtvZL6SDO2V5CQAXr4Tjq2CK4nd/NPp/XBHHJmu3lDWnv55Pq2K5uEg8MDNQ1ixAqIVTOR6h4AdLpun1Iioyydjnxv3wuPV/6AH1/+D7pn3+NxK2vQrl4DQiBvnMPxY9+maknvIDs899I6ds/xcw7BhcfsLS41LLtzvTNCVpDRQjB3PkLWX/RJRSLBbY8+FsK+VxTOm9drZrk14tWDnqAWUMj9Pb1c+TAo3WY2bm7WZdSf1s7J8sK6YEhpidPo9WmEbeSdlOIwVqXIisq5dykv3O+w2wvIQlENIFULYJpdrVPCkJGEwoRs3k8arpHjv4UdKsBScWTwVPAY7YOxWmuCqESQuV8hMpMxQUYIVBWLSX+upeQ/v4X6PvD90l+9M0oj98AgPb7bRTe/ndMXvZ88u/5HNru/Y6CZq6tBE3bCgjpTB8XPu4yFEVl6x9+z6StMfgldhXYDI7OsHFmF8xbtBQh4OiBvZYppkstpVXZvf2DyLLC5KkTvo2xV863rIfajCwhiPZk0Ao5jC7GFJdE4mAa1rqUmgSa7QVUhIKKbmkbfhqjaA4Jo5uCsj3by5O2HTxbyYwWNoZQCaFyPkLFmjo6s8O/PAdgBjLEXvwM0t/5LJnffIfEO25CWjQXczpP+Zs/JPsnryD7ojdTvffB2mDaXltp3482aQM8EcdicdZfdAk96TQ7t/6BsVMnfU1fnbQUvxa101IiaoR5C5cyNTnOpGele5Ctgv3OSQgkSSIza4R8doJKubEbY8sFjTgGdk+SSLIXhKCSn/LN21FkBZQIotL+9+S3yLGCRQXb7OWM7dXch4bkNUjIJgiz833sIDNeKR9CJYTK+QiVmUonwDjhIs8ZIv5XLyJz1zfpvf1TqE+7BmQJ7f7NTN/4VrJPfw3ln95lrXc5C1DxaawrTTNzBIqisGb9RgYGh3l4x1ZGTxzrXM8ZaikA6f4B+vpncezQPrRqNZCJy++yN0kq3Y+sRMg6fClO6RTfq55Okokme6nks4DZvdlLgIjGEXoFDL2rRY7UQrFEzOZxzF/ra5i9JAHx2hynTlsDt5MzCr0SQiWESgiVmUkguEgS6pUX0/uP7ydz778SfcVzIR5D37GH/Os+SPZPb6Jy529dE6xmApVu/Sl2+yVJYuXqtQzPnsPuh3ZwyoZKhydi//YF01IEMGfhYkwTjh854LnWnLbjQkdqWooskRkYIp+doOoISd/OOe8s1DZ7AURSaQxdQysG/y67RLXW+9TNXj6LHFtJVVJQ0XwH9lar5iuGQDcgKZvOxDOSM47lFUIlhEoIlTOTdmCxRZ47TOp9N9N3/x3E3vhSRE8Sfddecn/5Dqaf/0aqm3b55jsjqARpuySxfOUaRmpQOX2q+Qm/lZbiez3AeVWNMGf+QsbHRslPZ/3T+hLM563jXCozgCQrZE+P1s1evu0SHrOXR5RIFCUSo5yf4fdIkkCJIqqtf4c2XLxwqGJFxFbROq6ad5ZW0AUJpTlJt36UsxIcMoRKCJUQKmcufmDxmmek/jTJN/8l6XtvJ/aaF0A0gvbAdqafczO5t3wcY2yinq9Rbod6W6ULoKXYf5dfsJrBoREe3rnNctSfRS3Fr5z+wWESyRRHD+1zrUPxn80UDGKSJJHuHyQ3NY6uNf9+OznnnRJJ9qKXCpiGNjOzVyRWN3t1Euf0YUNIaMhEAkwfdkKzoAuiMsiSvx8l6PThsxZtOIRKCJXzAipihkcXEgQscl+axDv/isw93yLy/KcAUPn3/2TqupdS+sb3MHW9K6i0TNcBKvVkksQFq9eS6evnoe1byOemm9rfdWPqyf0hMXfhEoqFPONjoy3b5qe5tDJ7IaAnMwshBNOTp+tNnZHZK9kDQlApTLfN1lLU2uLZaqmrnRwFgqqQLT9KU+DLVsCFkm6db+VHCSpnNXx9CJUQKucFVGYiMwBMK7A4X0sjg6Q+9TZ6f/BF5LXLMafzFD7wRbLPeyP6o4cCQ2WG44erfZIksXLNBuLxODu3babisz1ut+atdueTqR76+mdx8ughdL8n+QCd8pq9ZEUh2dvH9MSYNX23bd7WZi9JklHjSar5GQJFkqzZXj5mr07Th6tCQcJEFR2mDztENwVVozbbq56we1PoWd8PJYRKCJVzDSrFYmNx4VlTSroEizertxjlotX0/vgfSXzkbyz/yuZdTP3pqyl++Q7Q3XtltGuSb5qAWgqAqiqsXrcRTJOHdmzBcNbtU2Zzff7nW5lchuctRNOqjJ1szDIL6pz3LVFAun8QXdMoTE81XQ462wtATaTQq2UMzV4w2cXGW2BpKVqlLdic04dt0ZAxEKie6cM+mV1vi7ogrtB0Y7rxowQGSsCQX0AIlRAq5xZUZrofSiDIBCSQV1tpGvMBIcvEbnwmvf/1ddRrLoVyleJHv8L0i27BPHHKUVb3fenUNqdEYzFWr7uQ3HSWfXt3N6dvVU6X58H6rg4MjnDqxDE0repr4gpUoKiZvYBINE4skWR6okuzFx6zVzyJkGSqheDfvXo5AoQaRWBCtRwsDL6dr+ZHUT3Thzv5UYq6ICKBfAbrUQID5ZFHHgmhEkIlcP5zCSr296ab/rcSmx2mYaBrGrqmNb7XAcHiLcv5Hqx1LKl//hjJT94KqQTa77cx9dRXU73zt4HaZ9XTVLH7ets2Qk9vmqUrVnH86JH6GpWDB/adVS3Ffjc0Zx6maTA2erxNq9z5d27f4lNbQ3oyA5QKuY5xudotchRCQo0lqcwAKIC1yFFWQSvbBbqmD7cTTbJWzXfjRynWhsfYGfhRutoPZd68eaxfvz6wxx9wwSCMUhxGKf5jjFL8uc99jq9+9av8xUtfzmf+/gtEA/S/UqmQnZpiamqKfD5HIZ+nVCpRLpfRqlXXw5GJ5X9QIyrRaIx4PE4ikSSV6qG3N01vOt30nfX+bM0Wr/UDR8m97gPoO/YAEHvNC4nd+kqELLeNUtyI+uu90JhT1XzJEznYNGtTiUdRown+62c/5V3v/0jL8PZB9kvx67dpwrFD+xkfO8mqdY9Dqv0+nfuaePPv3LaFn/34e9zyrg+5wtobtcSGbnD40R2kMgNkhuZ0HYHY/nQrhWlyY8dJDS9EUiP1VgWKPmyCWchiVoqYPUMYiMDRhyVTI23kmRIJKsiNyMPe6MNGI5y9acKChMZ0FcbKUj2cvWlY6W+5bgmdpCugqKrKvHnzWLVqVQiVECqB8/+xQ+WOO+7g/e9/P2+59W28/Z3v8QVKtVrh1KlTjJ06xemxU3VtSJYkkqkUiUSSWDxONBpFVSPIsowkSbVBwUTTNCqVCuVymec/55kYhkEinmBwaAghBKfHxigWi/T197N06TIQgqnJSQ4csGJ8/dO/fJsNGy8CfAb6coXCR79M+RvfB0C59lKSn3s3UjrVEirtgOK67rpkNiWtahr33f0LPvnRD/HT/7q3vpGVM+/U5ARve9Nf84xnP4+nPeM5TaHt2wHFPl8pV3h4+x9IpNJ87zv/Srqvn8mJcXZu38IVV1/Pq1/3N035v/bFz9DTm+b5N77CFYbfqIFj7MRh8tNTzF22Glv98NsnpR1QTNNg8sg+or19RHv6uw5pb5TLmLnTmD2DGJLaEih26Pn6PimmQcbIURQRCkTahrOvl2PCUFRHkeBw3r0/imnCm69b3HTvvRIYKD/72c/Yu3cvsiwzMjISQiWEynkDFXs/lFvf/k5uffs760CpViscP3acY0ePcHrsFIZpkkqlGJg1SH9/P+lMhmQy1fJ76vfL+8ZtX+UH3/93/vn279DT08N0dorJiQk++uEPcse3b+fDH/04F1ywktmz5zJ3/nwEgg1rV7B15x4ymUxL7QGg/NO7yN/ycSiVkZbMJ/W1DyMtnt+y32dDSwF47jP+hBe9+EYuefyVLFi0pJ7vNS9/MZm+PgBu/+fb+NI3budpz3iOo1yPxuNTh53KNOGh7Zv4wqc/zue/9u0auEyyU5Ncf+laLr/qWj731W+585vwnKdcxWe+/E3mL1zs1lJMKBZzHD+wh+EFS4kle1puvGXfjVZQyZ06hq5rpIbmdw0U0zAxJ09gxHohmgy86ZZhmqR0y8Ts3XTLcEDQ2QbDgLSq0x8xeTQnHNeDAyXwiDxr1ixWr16NEIITJ07w0EMPhT6V0KcSOP8fu0/FKRPj42ze9CD//fOfsW3LJgzDYPXaddzwpD/huhuexPoNFzJv/gJ6enrbPvT4LTjbsnkTP/6P/ySTySDLMpm+fhYtWcpDDz0EwI1/8ZfMX7CQ0dET3H/fPWzbuolLL72MHg8c/R71ok+/jt5//xzS7EGMfYeZfvbN6Jt2zugeBPWl3HP3L1EUhYsvfTyHD+yth7wH+PI//Ssf+8wXee0bbumqzlZ1PfjA7/nP//dT/us/flBLL+hNZ7j8qmv5+U9/yOGD+5vy3XTzLXz6I+/1LTMWS6JGouSde9p7WhRkNbkST6JXyhj6DCIQCwFyBKE1pmAHXY+iSTJKl36Ukm71KSp1N7vL2bbAMjg4yJo1a0KohFA5L6FSKOT5zf33cd+9v2L89DjLL1jJDX/yFC6/8ioWL1lKIhFcY3KKDZbJyUkWL7ae4L0O961bNnHt9TfQ19/PqtVruf6JT+bxT7iCVKqHWDTGnb/4L/Y8stsKmGiX61OXsu4Cen/8j8gXrsKcmmb6JW9p6axv6aBv2xd34m/902287o23sGDRUqKxOHt278I0TXfbXI53/wtBpjtvfNxlpFI9TE2OuwbRdE0Lmp6aasr4lKc/i9/cdzfZqcn6aXuRoxCCZE+GwvQUpnPqruhu4FRjCcBEK9nTz7ucQaVEatOHPWDosB5FQ0bCRBH+Y7TfPa0YAkwLKNC9Y77rdShDQ0MhVEKonJdQGT15EoHgkssez3U3PJHlKy4gHo8HrruT/OquX/KXr3q165wA7rrzFwBcd/0T66OHEIJZg0NcfMllbNh4EbPnzuXRRx7m7jv/m0MH9tV/E37jgTQ0QO+/fgr12kuhVCZ/07upfO+/gje0ixlf9959J1dfewOSLLNs5WqyU5OuyMQzmSrcytS+dv1G7t30ECtXrabgWFB4/z13M3/hYtasv9A3/xOuvJZ/u/0bvjO1Er0ZDEOnlM91FdvKOX1YVlRkNYpeLrjumXNvEvsBwi8MC0rE8owbrccZv7heGjImoKC3BLI3j4mgakJshgscZ7SwMYRKCJXzESojI7N5/OVXMDIyuyv/XVB51nOeSyaTafrx3v1LCyjXXn+DdcJz/a1vfxfr1l/IdTf8CUNDw+zYvo37772bCefmVx4RiTipr36YyHOeBLpB4a0fp/xvP2tOZ/+dgZby0x99nwWLFtfLyfT1Mzg8woG9e9r+Xma6ol8ISPVmiEZjnK5tlvXzn/yQqckJ/v6r/9Iy/+VXX8f999zlW2Y0GkeNRH0XObrb1Xr6MFhailYudDVO1stWI9Y91SodNQaXxiIEOpJl9qL9Akfn6bIuiMozmDPMGayUD6ESQuV8g0rsLGojncT5w7/7rjsBuLA2i8tK0Jwnnkhw4UWP44orrwEEv7nvHh7atcO1Wt1ZgVAVkp96G9GXPQtMk+LbPkX533/eVQPbDTtbNv2Bq6+93nVu0dLl6LrOkUP7Az/re6psm0oIQbFc4Z++8g/c/MoXc8e/3Madv99haSe+gyms3XARv7nXByg1s1ci1Usxl20xvgVbNa9E4xi6huETdLKjCGGtR9Gr9fedBm5bm9KEjOJZad/KTGb3o2xARDKhhamsnZzRY1YIlRAq5xtUnCIcx2Mhtm9ly+ZNXHf9DcFWgQOZvj6uuOoaVq5aw4F9e7n/vl+R9+nX+9/zDi7esJqrvv9Frq8+xHWnH+Dxr/xzLl6ygMetX1k/Lqkdl26w/v7kh99rbqtPOw4e2E9ff79rwI3F4syZv5Cjhw9Srn1XzqbZC2Dthot51nOfz1vf+X6uuPp6nv0nV7Fz25aW6ecvWATQ8KOIxqp5gHgqja5VqdR8IPaq+W4GTyUaBwRaudgxra/IKkJz/zadJrJWogt/x7yV398xXzEs85nahYnPljPW20OohFA5X6AiaA0R77WzBZu7funwn7Qob3Jyks9++pN89tOf5M+e/mT+6etfQ5Ikli5bzhVXXYOu6/z63rsZPeneM/39H/4Ym7Y/zKbtu9l05Bj3v+lD3NX/OH4preA3n/kGD257uH484Die8azn1jrdundCCLJTk/Sm041ztb/z5i9ElmQOH/LOuupWZ/EXNRIh1ZtBr5a56eY3c/nV1/HsP7mSQ45ZXk4g9aYzgLUexq/sWCKBJMmU8tkZB0uUZBklEkWvFLF1O6cfxfWd8YOEolo+lBZjm53PK3oNjV075oHIDBzzZ8UQHEIlhMr5ApWZyJnA5U7bIX/DDa7ynG/e9+538KY3v5U3vfmt/PO3vsP73vMOfvRDaxFjOp3hiquuZWBgFn/4/W/Zv+9R/zYKQfwDbyDy3CeDbpC/+YNoAacUt3LOHzywn76+/qb0SkRl7oJFnDx2hHLJ/4l9JrO9nNf7BgbJTWeplss89RnPBuBTH3qPbzttmc76+0kkIRNLpijmOkcOdvpRvE/3SjSGXgn+u3A65oVSW7Omtx8XvIEiday1dgoGooVW1Rx52Fp/EnEmfiyd8n4SQiWESggVf9F1nXt+dTff/c4d3Puru/19Gi3k7jvvJJPJcOHGi9xxrWp/Jycn2bz5D0xOTgLW9/jZz3k+n/7kx+tpI6rKxZdcxuKly3hox3Ye3rWj8dt0zjISgsTHbkGxZ3+98l3oew+56msV48tPetOZ+sQAb7LZc+cjywpHDx9s2/9uzF5/9sQreOnznm7V3dePkARTE2NkMn0A7Ny+taUfBRqmL79r8WQP5VIBw3fDq2DrUeRIHEOrzmw9iqRY/dWrgQNFApg1x7xMh4jTrpOCqmFtuNV1M7vP0lpCqIRQOaehImxzRLAD4Ec//AGrVyzlaU9+Iq942Y087clPZPWKpfz4hz8I9NC3ZfMmNl50se81O/+B/fs4cGBf/Xw6k+bAgX2uAVcIwarVa1m9dh37Ht3Drh3bed+73851V1zKdVdexnVXXsb1V17GDdddwTMf+SXPKj/EM/f/ihsuv4TrL7+E66+6jBtqR1AfysJFi8l61n7Y6RRFYfa8+Zw8dtS1diaoTckv1Y5tWzh88AAAsqzQ05thanKcyUlrYeKadRt8y7J9J7bpy67A6UeJJVJgmpQL+drlGfhRIlaEhW60lEZ7ao55o3vHvI6E7OOYb0rveF0xQA2ygtIjZ33uYwiVECrnGlTK5eaNooLIj3/0A2580Z9z9Kg7/P2xY0e58UV/zo86QKXuP7nhifVz3oEgk8lw6PiYawbY3XfeWYeQcGggAIuXLGPt+gs5uH8vL3rxjdz1699bx32/4677fsed9/2Ou+5/gDu37uTHa57MDxNr+PEFN/DLu+/nznt/xy/v/R3PfPZzW7bZ2by+vj4mxltMXRYwe+4CTEzGRpv3oW/ua+eR7Yqrr+NHv7ivni/dN0Ahl+Xeu/4bgKf9mbvd9r05fPCACyZ+NamRKLKiUC7kuvaj1MuVZSRZQa/67I8SRGQV4dFugjjmDSEh0zwGtlNUqvZMr3org8ljsh9KCJUQKucSVA4dOhQ4ry26rvPWN/+NfzDD2rm3veVv0D1b9TrlB9+3NIHrrr/Bdd7P9GW/2V/TVj77+X9s2baFixazqqap7N/r71ORBvtJfvmD1p71d/+e0qdua1leq9Fs/YUXce/dd7ZMFolEGBweYf9eKxLyZIt1MwK46nGruepxa5rKcWphH/nU53nnm2+uaxw9mT5OnDjObf/497zgL17BU2q+FLtMW3Zs28Ta9Rvb+rmEEMTiKcrFYN8jpx+l7piXJGuBo89OloEc87ICevPWvn59copuA6WLmV5V05rpZYfyDAq9wEB59NFHQ6iEUAmc/1yCiv25VzrsjeGUX993b5Nm4hTTNDly5Ai/vu9eoDGQfP1rX+UvXvwCnvm0J/ON274KwOv/+q/4ixe/gM/83Sfr+VtB5WUveSH//K076iFcrLSiKd3iJctYsmwFD+3awYnjzSvXhQBl7QoSn3grAOUv3UH1l79p22fvmHP1tdezbevmluk+8v538bEPf4BPfPRDAHz0A+/mr17+Yt7+5pub8vT2ZgA4dKA5HpctCxYt5qOf/gIf/+B7+MSH3s0H3nELX/3HL/DeD3+CD3/y8y0bunPbFp78jGe17ZhAEI0nKBcL7jAszmSi4URvJXIkil4NrvE6HfNIClZkytbjkN+KeedML19Tl8+5am2ml9qlDaur8PULFy6sQyKojI6OsnPnTkzTDKMUh1GK/yijFH/2s5/ltttu4y9e+jI+9/l/CLQfyne/823+8qU3dkz39X/+Fn/+ghe6zgV97HL+ck3gve96O9fd8ESuu+6JPmm98XutiLSbHvw9Y6dGufyqa+hJ9bjS2OUXPvgFKt/4PqKvl57/91XEyGBT/a3C2v/J1Y/nXR/4MFdfe4MrTz2dYbLlwd8SjcVZte5CRxj55kjDhw7sY2pqknUbNgbaIwXgxJGDnB49waoLL3WDxBGl90lPWM9//2Zb45zdvloZ9ejDhRzHD+5hZPEKItFEPfKwlcbK0CmcfTmfJX/6BD2zFyNkCxCBIw/rOubkSYxkP4YSCxzKHlOnz8iRFXHKKK1D2Tv2RhGmyeKUzrGiIFe1Qtm/8erFdJKu+HPs2LGud24MNZVQU/lj11Tmz7dCvI+MjATONzIyO1C62bOb0wV93HI+l/3TbV+1YFJbr2LH/2pXthCC9RdeRDweZ/MfHkBvMfso/rabkNcsw5zIkn/T32K2WHnvJ69/8638yzdua5lMCMHw7LlMnD5FtcP36tDBA/VQLp3ErifVm0bTNErFvK955z//44es9nHWi/p/DYnE4iAElWKhlkZ07bSW1SgARjX4b6jRKMk6dM0VB6xl8tpfE4GJQHL4UTrN9DKwgKQ+Vk75FStWAHD06NEQKiFUziuo2Bqp1IVmesWVVzF37ryW2rgQgnnz5nPFlVf5pukGKnfd+QumJidZtHgJWzZvYsuWTU1AadUOVVXZePGlFPJ5Hn5ol6tuO4uIRkh8/r2QjKP/biuVr363dXs875/xrOeQnZrkoGMWmjfdrKERTGDs1MnWPgxgx9bNpGvO81Z+FG/ZiVQvQhIUprO+ZX7nX77OW971wbZ9sEWSJCKRKJVSccaOeUlRQQj0GYdgUVxBIjtNxLKiLUjoiFqoSPe1pvSOV1Wje5NX4OTDw8OsXLkSCKESQuX8g4otdjiUTocsy3zy05+p5fEMeLX3n/i7T9dhNVOoTE5O8md/+hTe++53cOHqFVxz+aVcc/mlTE1Ode5L7W9Pby8rV63h4P59jI2d8k0rL55H/H2Wb6P0mX9C33uo7aDqvPTJz36RW9/U7BexJRKJkOnrZ+yU/2wvgKmpSfe03oAiSRKJZA95L1AE3PEvX+fyq69n/sLFztNtJRKLU+0mfIqfY15RMbVK80wvh2O+dYdkhI8PpZMbwRQSko/vp52iopkCpcupw13xZ2RkhNWrVwMhVEKonL9QCSJCwLOe/Rxuv+O7zJkz13Vt7tx53H7Hd/mzZz3Hk6f7x95MJsN0SSNbtI6p2vG5LzbP8vJzztuycPES+gdmsWPblpbf6cjznoJy9SVQqVJ86yf8TV8tyn7dm27hw+97V/PFWmMGZg2RnZxomL1ca2jgpz/8Hi9+2StbZW8ryVQP+bx7lfvObVs4fHA/r37d3wQrrAaGSDROpVxqO265Ig/7iKREOmoozplernIkuaVTvl2dho+G4myvn2gmKKJ9Gq90vQ4lhEoIlRAqweVZz34ODz+6j5//9y/5xje/xc/+65fsemRvE0xsaWe+CSIztMQghGDt+gspFovs27unyexlp0l89BZIJdA376LyzR96C2lZ/tXX3sAzn/28lsn6Zw1imiYT42O++V9Sh0n3PYwnU1QrFaqVimtgfOu7PxQov3OBoxqNYRoGuu9vLljkYVlRMbTufCiNmV41oLQDmk8jdCEhYQR+aBHCctzLXUYcntHCxhAqIVRCqAQXWZa5+pprecELX8TV11zbcZbgTKDi72Rtk94nSaqnh0WLl7Lv0T2UWsTYkuYMEX/7TYBl+jJONa8d8TejCNZfuLFlumg0Rk9PLxPjYzOalNDueiJpbY9cLDSiHtibbdlta12I+60asZzqVedqd9HdQCopKoamzWxvFFlGYFobbrWrw9NuA2GtKTGDTx3WDVHTUIK3c8Yr5UOohFAJodK92D6WzulmqmucWbnLVqxAkiQe3fNIyzSRF/4p8roVMJ2n/Kmvta6ry7Zl+geYHB9vOQ60dz63vqpGoiiKQqnQ/Pl2sHI1iVLb7KpaKdfXnXQrkj1deEYxvWoPI23WotjivCVmbaivL1T0K9rTFd0U3cOyi7RNEkIlhEoIlZlJt7zoJvmZoEhVIyxeupwjhw5SKraIBCzLxD/wBgCq//ZztC0POS7OoPZalkymn2q1QsH+DM4Aqs6cQghiiSSlYqF1Is/plrPNhEBRI2h+q90DilRbhzajIJGiBhRT72rqsFF7JXWhbeimlb+bzRvPOJZXCJUQKiFUZiadTTbdDajdmr1aJVm4eAmSLHNg/96W5SobV6M+98kAlP/2S12bb/zK7OlNY+2jMhEoff1agPqi8XgzUGYgAoEaiaLPZB1JTaRaKHrT0OozvYI3oKbiOsaoIFOHjXpNwdei6LWPVOliQ5SzEhwyhEoIlRAqM5NuoHK2jGDtZnuBtTZlwcJFHD54oO33MP6WV0A0gv7gdrRf/d5dR5t6W4msKKRSPUxnJ9umm8mdiMXilMvFzuNKABuYokbQAgJF1P5zTh0WQkIIyWXyCjx1WAgQUkcfSrO4TV7O4nzbDHX0/I9qKLaEUAmhcj5ARbT5939JzrQ1CxctRtM0jrWJRyaNDBJ56bMAKH/qNkyf30undnivp3rTTGezZ90xH4nGMQ3T8n3MxO/hyCMrKlqbab+dYnoJIZBkueO+OM6pw+4Lku/OjW2jDguBKYTl0Pepx0+MWlKpLeHcclbD14dQCaFyPkCllcwULt1YtjoO0GeJa/FEksGh4Y4bYEX/6kWQSmDsehTt5/eccb2pVA/FQh69xfd+pt2z46+1CvDZzUwvWVExdN0XoEFbKCQZM4Bj3bdUqb2G0qoFZptrTWWIWsgWE6Qupg6f9f1QQqiEUDnXoDKT/VC6BUvb8exMKdHl9GFb5s6bz+TEBIV8vmX7pP400VdY60vKX/q29Vs9g/YmawEqCz4zsjpJp5leANUunel+Jco1p7oLel3OhhKyHHhhaKOKmgYiJEQHk5ffvTDtqcMtyvYTg//BWV6tJIRKCJVzCSoz2Q/Flv9NU9hMp9naMjQ8gizLrvD2fnVEXv5siMcwduxB//Wm4O1zTcWy/iQSViToQj7nk6g7ceaUJAlFVX0DUHZbg1xzquu1/d1n8hkLSW4ZBr9jXiHaLmxsJSaWyaubxY2G2cUGYHQBlL179wYvlRAqIVTOHag09kOZ2cyeoAPOY6qlzEAURWHW4BAnTx5vm07qSxP586cCUP7KHfXz3hYf3L+vYz9kRSEajVL0mZF1prdAjUSo1pzpO7dt8W+ks75WbawtTDV0fcZtEkLqyuTlyezrC/GKFwRmh2+iX1+6MZNBF0A5duwYjz7qv7tbKwmhEkLlXIBKNGqZS+zAicLn6CRnU1P5n/KjAAwODjE5MdHxexN91fNBltDv+wP6w/uarm/bsplvfqP1IkinxOKJlmtgGiLavPMXRVFdIVM++aH3BCzdLdbCRDo61duJkKQWPphAmQPP8nIvbgRRGz+DfkdMs3nDrnbSlcnryJEj7Nmzp5ssIVRCqPzRQyXIfihB4BIEKkLA2pXLWbtyOVc8/hJufNGfc+OL/pwrHn8J61at4MonXMqNL35BfVfH9atWsH7VCrZs7mBqmglkhGBgcBBMk4nx022TSvNGUP7kSgAq3/6J61p2cpIPv++dvOeDf+ubNzs1yU0vfzE//dH3AcuBXi6VzgjB2alJXvfKG/nZT35QP6coSn121pr1F5Lp6+eOf/l6c+YOFUtCQgiBMVMNg5qGMgOzVS0zdjiUbgZ7CKbZOKXbFgYGyrJlywA4fPhwCJUQKucVVOwdNoPu1NkOLJ2gctvXvsKixYu577cP8OvfPsC3vv1dvvXt73Ld9Tewf/8+vvAPX+Jb//od/uVfv8OP/99/cs9vfs/ExDiLHFv+etsSpL2t0iYSSaLRKBPj4x2faiMvegYA1R/8ArPQ0DBe9bIX8cnPfrEp/atf9mJufdPr+Mj73sV/1GACVlyvbrZbdrbrda+8kXfd8no+/sH3uGAClu/DuYnYq2/+G77zL1/n0MH9geuy6hNIktS1U91bxkx9KIB7pA+4Wt47YgYJv2Kaj5HJa/bs2fVNtkKohFA536AyE5kJVDZv2sRPf/ZfZDIZ1/m77vwlABduvMh1PpPJcO31NzSlD9S+AHYPIQTpTB9TU5Md08qXb0QsnAO5PNX/+BUAv7rLavdCH+B99Z//lU989ou87k23uM5HIlGq1cqMYnp98bZv8ZG/+zyvef2bHX2otU+W0TX3b+41r7+FT324temrVeVCSBhdAsG1uFGS7P15a0V2M3e8oaHY0mkgt+9Bt1qfyWPklAeYM2cOF1xwARBCJYRKCJUg0s0PeHJykiVLlvo+cG7ZvInrrr/Bt9xFixfPuH1BpDedZnpqqmM6IUlEXvh0AKrf+zkA//KNr3Hzm97SVX2KqmIYxhn5KPxEkuW6mcqG+lOe8Wzuv/dusgGA6VzcKKRgJqv6HiVNixOb9QYBgeJzwcxmebVqX7CTwaTracNz584NoRJCJYTKGYqflnLXL3/BK1716qbzd/7S2s73+hue5FtWf/9Ac/ln0TGfSvVQrpRbfk7OqtRn3gBCoD+wHePYKPfcfSfXXHeDb76mdtZe2ybGbr7XjfJad1ySJN/f6uVXXct3vvWN7uvpMO6000Tr11oUEejj89TfKY/ZtX7SvcxoHUoIlRAq5y1U/KZ4dfidBv0ZP/u5z/M1XdlAue4G/4H5b255a7AKZjieJFPWfiKFAFEDpNmDyJesA+CHf/sJFi7qXnuSa7Oo6v6Os0RHyxFuNN2Gy6++nvvvubOr1fII0WbMCbbRViepf726KKxd2jNpUtA2zHhhYwiVECrnLVT8pANYzuTHbPtPNnr8J/9TEo/HAXzXhjjFHnPUp18HwKa77+Lqa6/3SddhLUpt8kM3v4cgYjnCaRon1m24iPvvueus1vXHJO0CRHYrZ7RSPoRKCJUQKh7pxrcaMLHXf3K25L3vfjsXrr2AC9dewMbacZH3WLeSx1+8nlve9Hqecv3VPG79Sn78w++1LVd56jUgSRw6eZyMEu26XUJYw5Lfb/mxWN85f+EigJZ+lMdkllOX0lW8t//5NbB1OeP+h1AJoRJCxSMtftDd/M7tQcHrP/F7up+cnOQzf/dJvv61r/KG172Wz/zdJwPV+8EPf4wtO3azZcduNjuOTd5j+26+8A9f4d9//B88uO1hnvms57ZtuzSQQb5wJdOmTupE+/UrfmL3ccbrNLqU3nQGgKnJ5n1YWopf27oayM+kb7V4ad3ul1P/r7s83XwMZwWoIVRCqIRQ8chZekps5z+xq3j9X7+G666/gVe86tX8/Rf/kU9/8uN8/Wtf7aqeTs1VVAVdCx5qRLnu8RzSS/QeOBGo/P8JMWm/qCIbYCZbvSwzeEysVvmBrqBQT/k/w1mrTtFddWdNQwuhEkIlhIq/6LrOr351N9+549vc86u7u/pc77rzl2Qymbb+kwP799f9LACLFi/pvHK+S5GE/wypVqJc93h6hcz4rt2YXcdAs8ODzOAJvF2phlnbM8Q/pW36ClSmByhdh9YxzVr04G77aK9B6R5mArPlTK/Wa6b+l4ACIVRCqIRQcYmAH/7g+6xYtpgnP+l6XvbSl/DkJ13PBcsW88MffL9zfiz/ycaLLm6b5t7f/N4102vL5k08+zntzVJg+VCuueIyrrniUq654lKurR3XeY8rL+OWN72eV77sJVx/5WUdfSgA0qqlLEj0ki2X0Lc/0rmjDrF/M50H2+4GVdM0kKTmIS9b2yHSNn0FEcM0rMWJMxTTNlvNKHPnvK2udqvcdBvY+Kz7kEKohFA516DSTf1O+eEPvs+LXvh8jnp2PTx27CgvfuHzO0Kl0/oTr0xOTvKG172Wz33hH7nuhid2TP/BD3+Me+7/Pb/6tXXcXTvu8h73/Y6/++znue2fb+fO+37X0YcCFgwyw8NMmlX0B7cHar8t9vddluWzairTdR1Jag6fc/jgga5gAmAaRn3ywEy4YBpnAqSZwUjMQLORgG7iATwmkxJCqIRQOZegcvjwYcD2g4qmw090XeeWN7/J93tnn3vrLX/T9nP9wff+HWi9/sQpk5OT3H3nL0ln0uzf391WE0HEMHRkubvhYsNFF/PryiT677e1TTdV811MTowDjfUn9noUgCsuXs0VF68OXLetdUxNNBzthq77xmPbvnUTazdsDFy2aZoYhoEUMLabfxkNIM0g84yB0i1SHjMN5cCBA100I4RKCJVzByp2vysV//77QeW+++7l6JHW+7GbpsmRI4f59X33us7f9rWv8JIX/jlPf+qf8PXbLMf6za99DTe+6M/59Kc+6VcUYH1fnvWc5/Khj3yMH33/+zzzaU8+q9NHNU13DfBB5NrnPpedeh79Dzt9Q7V/+H3v4tUvezGvefmLAfjb97+bm17+Yt7/rluBxop5gHRNgzh4oH0gx4998N287pU3cvMr/wKAj3/oPdz8yht591tej65r9dDzTtm5bTNPefqzA/fLDt/ip+0ElTPSUMxu91G0xPKHPLYaSuBvyOHDh4lGo3VIBJG5c+cCsHv37vpT3vLlywPnt8OF79q1i6NHjwKwYsWKwI6soaEhAHbu3MmJE9Zsk1WrVgXOb0Nlx44djI6OArB69WpfO6yf2FDZunVrHSo2pIKIDZVt27bVobJu3brAUW9tqGzdurUOFRtSQcSGyubNm+tQsSEVRGyobN68uQ6VCy+8kEgkEii/DRXbl7Fp0yYuuuiiwPltqGzevLkOlY0bNxKr7S/eSWyo/OpXvwLgVO074BTTNJmYmGBs7BTFQgEhBKmeHg4H3OXxxHH35lWvfNVNvPJVN9XK7px/cnKSl774BXzuC//I4iVWAMZrr7+Bb9zW3SyvdmKaJtVqBTUS7HO3ZfETr2WN2sOvx4/yJ4eOIxbNdV1/9wc+Uiu/Vk/tv2NHDrF/7yMuDeD/3Xk/Bw/s7xhz6+3v/XDTg6NZq2P/nod8v/v333M3H/rE5wP7F+wYY2ekoZwpULqLWw9YGorR1awyEyFMDDN4O7vq0cGDB9m3r3nznHYSaiqhpvLHrqksWLAAgGHHfii6rvPI7of56U9+xH/+/P+xedMfOHjgAPv27eN3v/kNjz4azBE9Mnt24Lb4yeY/PMjmTX9wnZuYGGdxi3D2MxE78m80GgzEtghF5rUrLuHbpePoDwXfnK9SKROJRJse/A4d2M+CGYRysUWrVlE8D0M//8kPWLNuQ1fl+JnkuhXT0BEz1XBME7o1l5lm21lefmLXYDwWJq8ltaefA7UfTTcSQiWEyh8zVOynWkWxBoBTp07xs//3H2za9AdmzRrkuutv4HnPfwHP+LNn8WfPejbPfu5zed7zXkB/f3/LMoUQzJs3nyuuvCpwO/zkuhueyLOf+/y6dgJw952/5IMf+ejZCkhLqWjdq2hAzc4pz7jmBqZNnf33/y5wnnK59P/Ze+84a5KrvvtbHW4Ok/M8OeyzWRu00moVUCCIHGyTMRhkY2FeMGBjbMCBjEFkE0Q2yYhkMAiBhLJ2pc3xeZ594uQ8c3PoUO8ffUPfvt339r0zj8Bmz36enZnqqlOnqrvPr885VaeIRLp32D//7FMt19cwZBp1NL3Tuv393/41vvN7/9tAfKzGIV1qSEvfj6R1GECxBwcUQMgBAaVR1boVgDI/P986ZOsVUHkFVP6xgUqTrl29ygf+9m+IRqN8zts/j9c+/DpmZmadFUmNL+poNMadd93Fj/34T/jyaNb78Z94V2j3ZS/69u/4Lr73P3437/qJH+db3/nN/Owv/BJfFGLZcFgql52kkIlEcuC26oUz/LfUGb77D8Id/wtQq1a7wCuXOxh4JZab2m67NqD8/m//Gq97w5s5dnwwq8cyTeeQrUNYKLZtDe8yswcHFKXh0BsGUG7ZKq+FhYVWDOQVUHkFVP6xgcr+3j5PPPEpTp85w1ve+jay2WzP+l/9tV/HT7zrpxn1WCrz8wv87u//IV/0xV8Suu9edPLUKf7bD/4I3/4d38XP/Pz/OFIwASgWi2i6Hjp25Sbl9DGOqTH+5cgp/tv3fU+oNtVKhVgjIWWT/uJP/4iv+rp/MXD/TWq67ZqWzwvPPsXyjet807d8+8C8LNNAVbWhd8pLKR0LZQhAklIOZaE0j/61BzgEWL2VFkqTFhcXXwGVV0DlHyWobG1tcf78bdz/wIOhF1a84x3/ip/6qZ/h3b/2G/zmb/0Of/03H+Diy9eODEw+HVQs5Emn0kMpUOX4HAAPF+ALvjgY6JpvoGVZ1GpVYvFER/lhwATAqNUAOlxp39V0dQ3oGjSNOqorFjOoa1E2YjBDrRJrnmM/YEBfadgZg1goqnAGdksBBV4BlVdA5R8XqDSfjXQmzV133zOQYtV1nZGRUc6fO88/+/Kv4A1vfNORuLmOisI89/lcjnQfayyIxMwkaCrUDe6aOda3fmUg91r4d7ZWc8641xsLC+64O/y+Ey/5xWLkALLYTUAZykJpAkrvZ8grjdtCCUuqAFuGOPDHRUNvbHwFVF4BlX8soNIEkJnpmaG+0nVdG+r0wX50lDkCg3gZRp1isdAKhg/6NS40FTE37bRdXu9TG8qlIjBcvKaXaPVqFT0SGRjM/Xj6Acog1AQUMUxQv2mhiMHGoUiJLZTADZF+41TFYNYJHHKn/Cug8gqo/GMBFQClz07xoGenWq0NFX84KjoM8OzvObvXR32OGQ5LyswEAPZW/1T2pWKBWCzetbz3sFSrVohG44dGYSntxvJjn/sZkrdtmghFGXinvAQnIM/gqesV7IGsEwBNgDlIRJ4jSL3yCqi8Air/mEBlUKrX6xQKed+jfXtR0CN4q88I8XLf29khGo2SSA5uMTRJjDnuMrnXPz18sVgglU4P3VcQVasVop5Av5vCzqpZrwMS3WdZc1iyTQNFGzKob1uOu6tHW79HREE6AfkBHh9VSCw5+M76Q9MroPIKqLwCKv60suJkiJidm++6Nojf/e+Ldra3mJicCqX8gl4ZMT7qXN/tfYCVlJJiPk8qnRm4j15k2za1aqUV6B+U3F0adSe4HwQoYd5a2zJQ1MEssNa4m4AyIAls7AHVvSbA/HS6vGzbbimeV0DlFVB5BVQ6ybZsLl18iZmZWRKJxN8/fAwoQKVSIZ/PMdlIYTQseS2UoPeqUi5hWibp9HALAPxI4ri7pJRDA0qLEQ6gCEVB1XoBQu+JtkwDpWd7Dzf3fPUBlKC5VaXECoqfuJpYpuksa0aiKp9GQLl69Spf9VVfxed8zueQz+eBV0DlFVD5xwsqfs/J1atXyOVy3HnXXaFl+IdE25sbCCGYmJzuWa/XGyIBkWoo8nKl+7qrcT6fQwCpTDa4Uh/yuw/NlWPxeLKnvGHedaNWRY/E+lpsUvpboFJKbNNADRHUl36y2iYMujpMylAWSrmQ4/u+/E38xL/6UjZvXEFBYtqDHcc8MKDUajV++qd/mi/4gi/g6aefZnl5ueMQoldA5RVQ+X8NVAaRv0m5XI6nn3qS02fOMj4+MXD7w9JRhFo21tcYG584/IKCqNO+38mN+YN9EskUmqYdqTVXLZeIRmOHSpUCYCOp16pEBshp5r0PtmmApK+F4jd+adtOUD7AQgmas+YelH5B+VqlzM7qEleff4L/9rWfxW/9wrsoD2ilDwQojz76KG9/+9v5xV/8RSzLClS0r4DKK6Dy/xKoLIXMHNykSqXCRz70IZLJFPfe67/foVf8JMyjdqvdZ/Vajd3dneGTV7oGIWKNeEO11rNJ/uCA7MjocP31oHKpSNyzDHmY+JWUDqDoAybJbGZRlkgsw3kO/SwUSSMRY9ADYDfeQWUwYFSxQeJrofh2JSW2ZfF77/55vu+r3salxz8Wui8hQ2rKz/7sz+av//qvUZTus6W/7du+jfHx7mWFe3t7rbTv4+PjTE5OhhYMYH9/n83NTcBRstPTvU1vL+VyOdYb6cFHRkaYnp4eaGVFoVBopc3PZDLMzs4O1L5YLLK6uoqUknQ6zdzc3EDty+Uyy8vLSClJpVLMz88P3H5lZQX7yjKpmsnca+9vLeEMQ5VKhZWVFSzLIpFIMD8/P9A6/lqtxtLSEpZlEYvFWFxcHLp9NBplcXExdOp9cFZYLS8vYxhGK2vwIO0Nw2BpaYmXXnqJxx57jM/8rM/i8z7/C7vS97tfIcMwuHTxJUzT5MKF2wMTKvZUaIErvPpW6c2qq5HsKm7+vruzw/rqCrfdfgea1ntXuK8sss3beuYljD/4S5RTx4h84z/pGHuTn2EY3Lj6MrNzC6TSmR5uKXd/nRPi18aWkrWb10iPjJHOjrqqd0+mX9r71k8JpmWwv7VOZnQSvXFfO/S/bM+obP7fI1etUsKslohlJxqnV3nbdI6ldU2CNOvIWhkSGUBpZQFuutdk449WW+n8U6WJLg1KwiOzdBYRNOXP7W3zZ7/UeeaOUBSkbfPA276IT73vT3xmuJNCA8qweWteoVfoFXqFXqH/+ykMVIT+XLv/DW/liQ//LUKILsaf9xX/nMzIaIeHTmkCkIBqfh/btkiOTDSuteu52whBa311q9wyKR7sYyIYG++0cPwwrp0oQLSY7G9vYtTrTM8ttJKqdSQUEAR7FwWUikUqlTITE1OU8gcoqkoyFbC0UXT8AKBcKlEsFpmcmkIJOBinXC5RyOWYmp1FoHS0r1TK5PN5phoWVhcHn4lwl2h/8n7yK2tk3vYI5m0nW9d2d3eo12rtJa0Bk1CtVtnf32N6egbVk0PIR5ouqtWr7O7uMjMzE5i/SAT+AfVanZ2dLaYbWX17UT6fZ2N9nRMnThJt+O7rdYPt7S2mp2daKei7+u8xjCeeeIL3/fVf89mf83Y+9/M+v8PKab4LpVKRly9fRlEUzp2/re8hXp92C8XfjOi41PxZq1a5fPElFo+fYMTlggrcG9NDWAlYT76A8Z73opw9QeTrv9TXQllfW8Gs11k8fiqYJ24LxcfC8KlfyOfY39tmfvFUx4FWw1goxcIBtXKJ0em5jjqDWCjl3C6KphNJpD3WSAgLpVZyZIymAMc9JqW3bbeFEpE1pBRUhd4hc3Muw1ooYSg0oLzjh36Z1Sf+jv/xI9/HzsZax+S/5Su+ifGpOefMbUBVaCk+IUCvHICiIGMZEAKlUU80NnwKhOtv0VL2Aqjl95BGleTkPLjrQUsLKM0rbr6IxmXB9s0rRBIJxqYcxdlsL1ztFA+qtACnBRBO3y+/+AzpkVFm5o+1ynDX8wEU4QLJTsXVbr+6fIONtRUeeM0jHQDnVbTe/tz83cXtegLjahV7/1Non/tlaF/6ma1rT37qMRRV4d77HvSX3aNlvbx9rVa/8XfX8uUbyNNfHA8P5+KnPvkY+XyOt7z1M3t3FLJPgN/8jV/nfX/913zu530+7/iX/6rjmm3bXLt2lScff5wLt13gkTe8kZjHx+5VdMPET9zvWz8w8QUeP1eVS+m7f770wvOcOHGCN7/1s1BVtUNB+fbnd83Fu574K2p/8TTq2XuJf903dI5FOnP42Mc+xMzcIidOnWnz9BmQH6C43WBeULhx9RK1apWzt9/TEral7F1spLutR6E3lfza0hUEgqnFkx3ytVZ0SVopGFtuKNlub0ubvZWrJEYmiKSybcXebEM7hiJdfUvp8LFzW0g9AvGs87ds17c9dZu/WzZkrAI1dMpKtHXNtmXL3dUs291c6wAUIQRj0/N8xb//Uc7e91rCUGhAUTSdex56He/6g/fyh7/1q/z5r/+sE0uREkXTUfWIAxSCxs+28lfqKqg6RGIt66RZtx+gGKoKRNAiUbyAIkICilAEkWgMPRJtg1Grj05AcffdqkTneGLxOJFotA0oHcq9W2/1A5RmWSweJ9L4su2QwS1HF48egNIot6JRbECznVP3mnUsyyKTHXHKQoJJRx9dgvjVoScdJZgA1Op1RsfGuy2EIcEEaMVMvPGXarXKE49/iqWbNzl95gz33f8A6iHOGf90UpD7wjJNVpeXWFg8Fire1QvcWteMZjBZ8e03n89hGAZjfVbDDbpyTUpJqZAnOzbRX1i/9h5etUqJzFjnnpxBZLKMGkiJOsQueyllY8mws7ggzCmKTbBRsLEGSfMiBIqi8AX//J284Sv+NVo0FnpR0kDLBQQQicb44nd8B6/5zC/g137w35Hb2SaWSPZWHFIiCJ+Hv91ho5VoQUYwmPTq3uf85haY9Oy/u8iyraHSTnez6iyxTGOggHGLSx93F9Batkm13nGtXq/7nozXs78e/Qb2f0gaJHynKErrzO/+fIeTVErJysoyT3zqU5iWyWtf9zqOHz/RuOip6207+FswNIXpyVtnbW2Ver028KFTPfsoOftPWvtRmuWNzvd2tonoEdKN/SfSr9IQVKtVMep1kqlsb/lCXDPqNWzLIhbr3hzZtE76kVWvgQBVHyJti2U4U6Fo4VYBNiqpOO+Chdp1zUvReIKJ+WOMjE/x7//LDyGmzlGxB8PhwQBFtF+HuZNn+U/v/hOkZXWtemnXb37Zy1BawWudACDtcC++r3XikG3bKEEI3bROQpBt20jbdk7n84OIfvgU/EGPaZmtL8IgNoO4jjrKs05uJJkrdJSbpomm+zwCR7QA46isk948OtuNjoywtHTTuefNj4gjRLiDgwOefupJ1tfWmJ+f5/4HX00i0VAyh8SKo3B3+TMIV0VKyY1rV5mcniaZ7NwEOJBe98YiGs+dyHTn6JJSsruzxdjE5KEX/ngVZTGfQwjRkcolaBj9vsBrlRIIQTQenNOs38J+s15D1SJOXGJQoLRM5zkecFOjipNM0mosGQ4cP5JEOst//r0PktZhOi65Vgio3INCS9dW8u2brgiB8FNIeN5hz+S993/9NuViDoBi7oDzd97LGz7n8335SCm7rIvwJBANJ2FfHj6uqtalxoMupfPICMU7Ex1sfNv2I9u2O85H8HN3DURuN9io80LJg3xHFdlQun5xH7/ue4rRh8ewNKiOOXb8OJcuXWRp6SYnTpw8lKvLS1evXuG9f/V/SCZTPPKGNzA/v9CTz9+HdXKYDY0729sU8jku3Hm0O/tl3klJTzbVda1ULFAplzl95rZwvAbot5A/IJZIHXpDIxLK5SKRaAxFVfvcRxl4D6x6FTUy2B4WaMQ4LKORFFLpOQnNeMjfvud/Uizk0WyDUm6P+Tse5MG3fG6AxG1SNY2oamHazY2Qgz1QA890k31vf7fPtUbZH/3qz5FMZ/kn3/gtLWviW77kbYGAgmRwrdLFQnZZLUHUS6k2H6SOtNOH1KAtmaQMpeTcVUK5uwAx2nAl7HsAhXB9dstwtLBxVNaJAMbHJ1g8downn3ickZFRRkZHhpbLtm02Nta5fOkiAIV8nvvuf4BTp053xxdukXUyNL+efflfvXrlEtmR0YF39veSXQI0LZRst4WyvbWJrutkR8e62x2ibyfRZI7xqe6NmcMAe61cJJ4MTlrp10fHYgHbxjRqoXm4A/IAmIYTh+7VplH3z37950mkMnzBP//XJK0SNoL/76u/JBBQvBRRJHWvuRVyyoaC7qD3vxmQ76a2NL/xkz/AHzx6qfX3kx//UJ/eDvumtSCw9f9hXUfDihJO7dPbShq4jzYpjeR89s6+p41AeqN7wyj34O+HQZoMzCOIHnjg1fzdB97PB97/Nzz46odYWFwcyFLc2dlmZXmZpaUlKpVya5f93ffcy9mz57ob+TwXR2WdHNrd1Yu36/e93R32dna478GHnLkKgXChAvK0z0ERk6OddaRke2uD8cmp0Ecq9+/ZoVKxgGWaHZsZh2VtGnWMeo3RyeRw91GCYVSdTYbRzs2FQSu8OppLCZYBkW4Lz0/s//lTP8ivf/hFZwGAtHj8k58KbuczHF2BkilcdcKPeWBAGVbhNZcLA/zwt38Tb/9nX8OrHn4D9z38Ru7/4zf6Ninmc/zCj/4A3/Yf/+ugYvYVUPTS3j71D919/wka3K8akpQ5Z2WKXNvqLFdV7MYJcIdydw1Q56jIzzppUjQa5TPe/BY++clH+dhHP8LY+DinT59manqGVCrlcmFKarUauYMD9vZ22d7eZntri7pRJx5PsLi4yImTJyk3khreqs29R3XbffmEWg0kefnSRTLZLNMzsy1GRxE/gfZzJ2anO6rlcwdUKxUmb+uf3qWvFeShQm4fTddIJFPBlYKsG8/flbLjsoslUr2a9SSzVnGyFOvRoeInUspAC8UvdvOT3/UveduXfhUPP3Avdzz0Bn7gNW9uzWGpkOODf/y72MALj32EB97yubz+i74SACFtdEG3hRKSBl7l5Vse4mu0OYXv/P4f5zfe9QP80Ld9GIBHPuvz+d6ffrcv01/58f/KxtqK4/WiGXBvv9h+y4UDKeAehg3I4+pX+PAaVNd0xVoUH2vBr2Io5p2NlIUZAOz1LaRpIRqb+3RdHzjx4T8Ud1c/ikajPPL6N7Cxvs7Fiy/x+Kc+hZQSVVWJRKMoQlCr1zFNZ/yapjM+Ps752y4wMzvL+Ph4+373kvEWWifD0qC97Wxvs7uzzf2vfk1o6yS0LJaF3NgGQMx1Lrnd2lgjGouR7UiJ4m4cXg6vks4d7JHOjg2/ks/1e7VUIBKLo2p66142LYywZNac+InfxvC+ZNURAqQnoWRQ3q93fO+P8Ts/9YP85GMf4SeBV7/lc/nWH/ul1vX/9bM/zNf+hx9BSnjDF34l3/0lryORyXLvmz6XqAIISc3uHcQPovBB+YCga6+lt+1d3aIl2Wf/06/h7f/sa7j64rN8+L1/xnve/fP85R/8Fp/3FV/XscLr8gvPuDiFH5Z7/0mnxD149HjmOvZ4NH63pX/ezmED8gCqqmE0EscdBrh9y6fGQNfAMJGbO4h550sxEolQr/dO2DcM/X26uzp5CGbn5pidm6PWSHZYyBeo12sIIdAjEZKJJNlsllQ6Heh2CVQAIcCkH/X88h5yM2OvRl2bGaXk0kvPMzo2xtT0TJ9eQvbr6l5u7YFpgaZ2uLws02R7a5O5hWOh35Owc1urVqiWy8zMHevbvp/bTkpJpVQgnhkJqBPCNSglZq1CJO3Poy814idCKKFA7G1f9tW89Uu/iuXnH+fj7/tz/ui33s0H/vh/8hlf/NWUCjmuv/Qs5UKOeCpLIp3lgbd8Hn/1mz/fABQJUmDYw30IHWr5Q8/NZp5rH/vbv+TpJz7Ft/xnZyfmmTvu5uydd7O5vESpkO9qf/m5Z7j/dW9k+eqloZ3HCoAiGjeitw0XxvvVXCnWsiSOKiCPs7qiUikHV+5qG65zIQBVRZmfxr6xinVzFaUBKLGYk03XV6DQggze5O+DotEoc3Pz0M6aEWoODwsm/9BPZVxZWSKfy/HaR94w0AdQ6PjJ1ZsAiMVZhGshw/b2JpZlMj07h5cOG5DP7e+iKAopHxAIOqMkiIxqFdMwiCd7HEss2zvk/cgy6kjbRosGH0Hci6RZBz3a2tUetKnxE+/7C575xId5x/f9GLaEc7dd4Oxtt7O8uk7ZpWO3V5fYXl3i2HlnNV88lWFnzcmoHVUcd5ccYoUXDJi+Piz7rsdSCN7zG79EMbfvLkIgWF++yes/+/M6qn/ovX/Om97+hS1u/cCgHykh1333fJ2Eo4AURcWywqdyDxuQ1zQNK8D9dJiAfJOUM8cBsC/daJUlkgkq5dL/9fGTYanXM+GksAgPJv7Velc8Kuuks89wPKGRGfmlF5mdX2B0bLxDqKOKn9gvO4CinD3RUW1jdYWRsfEhTlHsL9DB/i7p7CjKAJmtg6hcyoMiiMWDA+JuaqVhcZFRKyOEQBsw7T2AtG2kZSJD7D/541/9WQr5A+c+S4kmLUxUtlaXePVbPhcJJFIZfuH9z3P8tvbS8Jc+9RGO33Y34KzwqtmDnT3vpgE3eLT3uwe7ZfydQfe8+mG+5b/8RKOOU/qR9/45r3r4DcwunmjVLOZzQPvUNiE4tE/XSXBmHYliVDV1oLNFwpIeiQx0ZkcgBXxlqrc5SfesS+2zaZKpNOVSKfR4/l/MON0EDu+/4AYDFQ8t02D1/Qp71G/8fPnyRUzD4LYLdwzU3yBkX74BgHLuRKuskM9RyOeYnV/skDMofjLI7ahVq5SLRbJj3cdp9CWffsrFPPGk4w4dxNpsreCSYFbLqNFY53aDEKJIKZENNzghdtff9dDr+Vff53iAFGwEko++/73c+dDrmVo47ttma/UmO2tLfNW//2EEkogCVR91EHbsA7m82sFxf8USkEgXhOCf/5vv5I9/77cRwgGLUiHH7MIJvvE7v7ej6gf/8s/4/C//WnfjI7BQ1NYZLqFUYo9KqqphDXDYFHTreD/2kUgM27YwTRP9sBuxfEg93wSU662ydMY5d6JYyN+Sg438yD32Ww5QzQf2FtMwrq6wmHFU1omXcgcHXL92ldsu3EG8tdM/HIcw1kvzkv2y87wpZ9sKbW1liWgszthY+P0uYS2vg70dFEUhM+La1zIA4LqLLcukWi4xNjMfSo4g2YxahWhmtPV3M5betAUl3UkhW2TWHFehogbvuWnw/Zpv/0/86a//PFJCOpWgnt8jvXCWL//W7/FtKyX84vd8M+/4wf/B5PxxdCERQlK1le4OQtKAgBKckav3Qhin3Zf+i2/pSgrppic+9iHue/gN3e0HOK3QjxRFxXa5qQ7jMtH1CJbZ6Zo6Cr0YjTpfIPVqFT3VMK+PSBkKQL3QAJSL15CGidA1MpkMQggODvaPDFD+HzRietJRg8mtsk7cfG3b5rlnniKdznDi1OnA5sO4u9xNZN3AfuEKAModzgmutVqV7a0Njp8668QkPX0cJn4ipWR/d4vM6FhXvr1BjLimUi8X8yAlCc9RFU1ACENmreLET3xygIUhadZBCziCWcquJcNf+PXvREpJzKqgSIucSAU+j+/5uR/iS9/5H7jw6keQEmKKxJaiY8nwoM/jwDGUoRSGEIiQVsaH//rP+f1f+Vl+/5d/lj///d9iY3WF9/zP32B9+Yb/kuEQpGhqd8JAMdiS4SZpQyy17UtCEI07Abtq1T8wf9iVU8rJBWencrWGddFxe6mqRjY7wv7e3qAS/99DtzAmfquD8LfCOpHAtasvk8vnuOueVw24oXAwsi9ehboBoxnEcecrf3V5CUVRmZmdH+Le9G5QKZeoViqMTkz5Xh80IF/O54jGE2g+x/W2+PUZg1EtI1R1qISQ0radDY1ad9t+2YY1aWL0sBc++Me/w+2vfj23v/r1ALz0yY8QVWxqNjS1yTBP8oC+FX8Lpa9aVhQIASj3v+6NPPC6NyIARXGW/37SNPnSL/9qsgE+wDB7UFRVw6hV+/bfxdqHqa5HqJSKQ7XtRZFIFFVVqZT7r/QaaIVX83dFQb3vdsy/ewzr8efR7nJ2fI+NT7C2suTkTDvsZppPEzVT6XSW9RDnMK6vAWIm4ZaQ9ro2WCA+tNvMVTGfO+DlSxc5dfosI6Oj7kod/fZbjxDG3WU9+SIA6r0XEEJgGgbrqyvMzM2j6fqRx0/2drbQIxHSAUt8e5KHmW3blIt5shP9jx13n4HiJaNaQo8lhnPvmjVHrgYY9Vrh5SYhbRRpY/pkRZcSnvvkRygX80zOH+PmxeeQSF785Ed42+tfS8E83Es9oIUiUAbELQVwEpqFs1CcLSSC3/vln+Xv/s+f8vKLz/Ge3/0tCrmDEG3983Wpmo5lBVgVA86fHolSr9e6vmwGvQ1dcRUhiCeSlMv9wWpY0u6/EwDzyRdaZZNTU9RqNfL57qXb/0/RwM7v4Da3GkwGJRn4RyeZpslTTz5OKp3m7PlwyRjDCdDt7gKwG8+Zcs8FANZWl7Fti7nFgI/DIPY9u3au2pbF/u42o+OerMVDxk/KxTzStklmRnAMkbDxpXYOL8swMOs19FhwhuKevOo1J7uwEm7/STOWotiOe9/E4/aTklIhx098y1fynp/7If7Dlz7CD/zzt/OD//xzqRbzaIqkajetk84OwwAZDLix0ZbdFkrPvSitX/oDSnNDY5O+4h3/hq98x7/BrFYoba+20mmHlLbjL1XTsUxzqK9wb+1INIa0JYZRJxLtbcYOCjKJZIpycTBAGaSPFqA8+rRzRoyqMDY2jqbrbG6skx0ZGYrvPxTqa4g0H92gSiFf2u6yw4HJEGIMZZ28+OLzVMplHn79mzqTWx5F3MZbx7YxP/4kAOpr7nEO7lq6yfTsPNGA5bOHiZ/k9nexTJOxyW6LYtD4CUApv08kFkePRFuFPb4xfMmolECA2lgaHTYgL2kclWHWQA+31Ng9JzoWFirSlZm4eTmZzvJrn1xu72lpAGBCsQGLqtU9v4O4cW+ZhSI6/S3QON1xUBKN9dfSHmyprmMZOb+rmo6UMnB11iDKM9J4GepDuND69ZRKZyiViq0VaYPK1o/U+26HRAy5s4/90lXA2aMzPTPL+trKob6SP910qFiFDPh3i+ToN62fDutkZWWZpRvXuf3Ou0ln/DPehnV3hZHHfuEK7OchmUC55wJrq8uYlsli8+Cugd1dnb17ZdnZ3iSdyRKNxf0D9gPETyzLolzIkQpILOm318SP6pUSejQx1IF82BZYlm/8pEMWPOOQ0omfCLVxPTidvrs4pkrqtsCSIrhSCBoIUGza54tA+KC4VBRHMp+RNQ/hChSw8SVlD7CZ0EvNoJppBO/zCKu4I1EnH0+tWulfeQASOIBi2zal4hAn24TpI6KjPXwfAMaHPtkqn59foFQscrD/6Q3O3woA+3RC4lEE4L1zMLR14qdEGxUL+TzPP/s08wuLLBwbzN0UVhhv99ZHHwca1gmSlZs3mJldIBobbrd4L6qUS5QKecanBk8d40elwgHSliT6xWJk8KFatm1h1sroPQ7k6klG1VGOQcF8nxVeAArSiZ+I3ic7eq/FVUnF8sQlh3g/BwYUp9GAHTXQEtlpZYTbE6IgFAV7wL0f7T4EWqQJKEPmrXIJqigK0ViM6gBpUsJSKpVGEYJCY3PnrSD9jQ8CYH6wDSjjE5PEEwmWbt64Zf026TBujW5e/pWOClR6GS6hfeq30NUVpn69XufxTz1GIpHkzrvv7f54O8JgvJvMDz4GgPrIA6ws38SybRZPnAys388F5XutIczO1jqRSIS0e+9JUOOAMndxMbdPLJlyPkRDWSOyy2oxKiWklESGBBRZr4EWcWXGbscxesUzNGkiEdQDohk23fdQFRJddAPKMDQkoNgD5fGiafIN6LZyeAkUVUcewkJRVRVV0zCOKBFiLJ68JYCiqCqpTJbcwf6R826S/qaHADCfeAF727FIhBAcO36S9bVVarWjTxb590GH8GK12gdfOxowObKzTgKsE9u2efLxT2IYBvc/+NDhTy7s033L3bW9h/2EE5C3HnkVq0s3mV841o6dHMLd5Z1T0zDY39lmfGqmkWLJX7Z+Zc1y06hTKRVIZ7sP/AoL+BKol4pOqhWt96FYvjxc8ZNeLqvuviWqbWIK1Te4HcQn2kifXnGp566qIWX4NFkozq4ROmID4dFQ0bSuzYSDkh6JYfYBlLASxRNJKuXSLXHZZEfGyB3s3bJ4hrIwg3r3ebBtjPd+pFW+ePwEQghuXL96S/q9VdR3EyEDWEV96svGf6F43YK4ySDWiZSS5559mr29Xe574EESfotaDmudBMUg3vdRkBLlnttYquZRVIWFYyeO1HJs0u72BgDjk8HurkHiJ/mDPYSikAzIDBzmttm2hVEtEUm0838NEpCX9arzS8jjgls8pUTDxPRYJ11xlla5A1ZxVVKzhJOsxcciC7vCC4YIykshUAI9hwEkhLMXxR7OylA0HfuwgBKNDRlI76Z4IollmUfGz02jY+MYhkHRJwPzUZH+uW8CoP5/PtQqi0QiHDt+kpvXr1Gv18O9/L5fxkci4kC8QgXGQ/w7KhoUTA7l6gqwTl6+fJGVpZvcdc+rGJ+YvOWxJTd/86+cs47Mz3g1m+trHDt5xtl3EqJtmHJoW2Dbm+uMTUyhevkP8hXh4lk42CWVHgE1WDU2NzQGaUGjsfQ/EjKhZBd/owqajugTzPcChYaFkBJDaC05+wfkZSt+EnYxQy8abJuscFCsl4US+JWvaEO5vJymEWzTONRXeyTqWCiHzQsGEG+cAlcuHX3wPJ3Jomkae7s7R867SZG3vxEA87FnsDfb/Zw6fQYpJdeuXL5lfXvpqCyxW5UmflCr5FaASTAz/+KbN67x8qWLnLtwOwuLx/wrhbROCLoetPdkYxvrsWccOU5NkkimmJ2db9c7QnfX3s4WlmkwMTPne93PbdPLBVYpFTCNOumRcVf9vrZg11d9rVxAi8ZRhnF3SQlGFRGwXLhp0fhpMU2a2ELBove+lY4lxgI0AWXbR3MP8XAOnHfBQkEdQilLRUU0j5sdMPajajogD2WlRKIxpJTUjyBGoGk6sVicUuHoAUVRFEbHJ9jb2epfedg+FmZQ778DpKT2R+9zCqUkGotx8tQZbly/RrlUumX9D/KcDhbUDq/8j5pXqEUEQ4LJIK6u5aWbPP/sM5w4dZrTZ84N1I9v3wPWMf/ofWDbmPecZy+mcursba1zhAbh369cSsn2+irZ0XFiPVaOhXV3SSC/v0MkGiPqCaSHtWCldA4OM6sVIonUoH4ch4zGpulIO37iDsj36ly3DQw0ZICC9QvIJ1SJLbszDHc9qyEfouEAZZipUjTH5TXMUrTGsl+rx7LffhRpPHT1gFxZg1IilaFUvDVuqYmJaYrFQqg0LMNS5J+9HYDaH/xlR/LNU2fOEolEePGF5wayHm61S2UQOgywDNP27wVMfBisLC/xzNNPcuz4CS7ccZdz3GwPpmGtk37tW8W2jfGevwJg/YFzTE3PMjLqn/V3yC4bv0v2d7ep1apMzS74WiKDkmnUKRXzZEYmArcxhNl/UivnAYE+ZPzErpUdXRlwfnwQCWkhpN1yd/nJ7lcWU6SzmdHlWzrMfA4MKDaK4/Ia9ClUVZA2YVOwuEkoKkLRsIZd9ouTcViPRKkf0f6RVCZDtVLuubdlWBodn0BVVba3No6cd5Min/smSCexb65hPvpMq1zTNG6/8262NtbZWF+7Zf27qR9wDesVk67/wtQZBoT+IYHJ0089wcLiMe7wWx7sx7Rf/wM2sT75LHJpHTse5eCB85wKayGFcHd1Vpdsrq2QHR0j0XA/h3F3dTNqF+f3d1CEQio7hh3kG3O18zuhUUpJvVQgEk8OtZmx5e6KhNur45zd40ihSxMpRFdCSIn/++Xkw5PEVEnZai9NPkxAHoa0UERDmMF6aiDuEMt/hRCokcihLBSAaDxJrXI0rpxUYxXIUe0Zcc+mqqqMT0yxtbHWX9kO2Z9IxIl8wZsBqP3O/+64Nj0zy/TsHM8/+wy1anvhQViLJdweksHosKEWL3Ac1j0WJl7i1BsOTAahG9ev8vSTj3Ps2HHuvudV7b0LveRqyTdgZ17rxnXJ+M0/AWD3gfOcuONOJ22Jt0MfGQYt39/dolatMD232FtUr8LH/xm2bJv8/i6pkbGOUx7DPCFNJSwlmPUqplEjkvTPRNCXjGrD3eUPKO74iVcuXRrO6q7Wve8fkE+ojl1SPqKAPAwFKI7AA7u9FBVn6fBwK71UPXooC0UC0XiCeq2KPeTiADfpkQjxeIJi/uDQvPxoemaOSrlM/hCA1U9ZRL/6CwCo/9VHsJbb1pAQwtkEpwieeeoJ7J4RvqHF62QTQrPdopXUA9Mg+wI6/h6yj6CPdiklly+9xPPPPsPJ02e48+57XQolmGkYOQYFHHtpDetvPgZA9YvfwvTsfGBfnePpb524yy3LYnO1bZ0chburmNvDskyyI/4HfjXdVf2oVsqjqjpaLD5U/ETWKghVb6ebany09LMShLRRpUVN6D1l9X4ExVXnuF/Dm24FuuYxLLgMZaHAEIAihJM5Myjrbx9SI1Fs0+g+12QAiiaSSCmpBWxKHPRZTGdHyR/sH9lKJTdlR8eIxeOsry4fmleQdNqF02ivfwBsm+qvvafjWjQa5e5772dnZ5srly8dqp+w9f/Bg8oAnt5bDSa2bfPsM09x+dJFzl+4nQu33znwapd+X7D9VnZ1WSdSkr/jJCfe9mb67eoa9lnZ296kXq8yM99evTbU6i7Ztlhye9sk0ln0aKynu6vXcmHbtqiVCkSSmQ53Y9j4iW3bznLhSLxRFn6GdLuOpNvd1ZbBT2ZJXJGUTW+pz7M7wM0a/HQdIYZf6aXqYJlDKQW1scnHqg+/90OPxFBVjeqgKeID5M2MjGGaBuUQ56P0ZORDQghm5hbY2drsOms+aJXKMBR7xz8FnOC8netctTY5NcXZc7fx8uWLA8dTbqXiD+tuOroOB6gqu8+kP2owqddqfPLRj7O6ssw9997HmbPnO5VYD8a3YtrkQZ76//pLALSv/xJijcPiWn0FjcmPV49rpmmwsbbM6Pgk8UTvlCZhV3eVinnqtSrZsc5Dufq7uzqXC9dLBZCS6LDurnrFuUdDxU+c1V3eD4ogFx9AVIAqaMVPnPq+fq+BaKjj2kyhojGEpaDqjoUyzEovVUNRVMwhAKXZnRCCWCJFNTQA9GIKiVQaTdPJ7e8GVTkUzczOI4Rg4wisFD+SErRH7ke9cBrKVarvfk9XnTPnzjMzO8fTTz7OwX6ANXaIgQ5jpbTrDt9vWP4DLVs+JNCHAZN8PsdHP/Ih8vkcr37Nw619Jn5Wgy/j4KJOPgNYJ5Vf+j1EuUr9+CzjX/BZ4edsQHfX9sYatmUxM3+8Swb/gv50sLtJNJ4kFpBzK4y7y7Yl1WIOPZZEGTK9jayXQY8GbmYMip803V110V4V1i9+IpEkVRtT0jih0c/KkwMH5GFIQGktHR70BVJ1p82wgfloDPOQu9NjyRTVaqnLdTaMbhJCkB0dI7e3O7DbK0x1PRJhambWSf1thgTwAeUQQhD71q8BoPpr78Hez3Vdv+fe+0hns3zqsU9Q6LOD3917aPeQ9+8BQeWogWUYIPGzSo4aTFZWlvjYRz6Epqm87pE3Mj4+0V2/Vx8+fR2W7J19zN/6UwAS3/EvWkcK97JOgrrvVV6v1dhaX2VierbjHKLDuLsq5SLVcomRiWmEEKHcXX7UDMZHU1mg7V4Kcnd5ZZWWgW3UIZJoKfyw8ZOINGgmg+wFfp3PtCShSUpWY3lV1wvo0763GC0azkJBQUg5eE4vtWGWWcZAPsImaZE4Vr0ymMLx9BNPpkFKKuWj2ZSYHZugXqsO4PbyIfeXWkc5zC+ewDDqbK6vDs+/D+mf9Qjq7WegWKb6S3/QKRqgahoPvPq1RGMxHvvEx/xB5ZBK6jCg4tQ/HLgM2/4o3I+BYNIgyzR59pmnePrJJ5idnePh172hlZvLT0H5MQ8j0zDWye673o1SrSPPnyTyOW+8ZdbJ2vJ1VFVlem6hSwZvQVh31/72BpFojESq003Vy93lPu63WataOEDVIuixREArDw+X5pc4e0+EUEIfptWSU0o0u05ddLu72nW64ydRxdkdXzL8Ekh6Poyk/3wG0ZCA4phl6qBuL6E4m3bM4Zb/atE40pbh4yg+86BHouiRGBWXUuw1XX7X3GWpdBY9EmF/d7uzzhF9BsYTCaamZ1m+eT1wQUJP+UOIIRSF+Hd8PQDVX//jjnQsTYpEIjz02tcRiUT4xMc+Qu7gILjPAfv3a+e0HW4O3eAQ9t/gfXRbJX5jCCNrYFsJuYMDPvqRD7K6sszd97yKe151fytrcFgw6VMU3L5Pvf0XLxH9o78FIPbtX9+9XPmIrJNiPsf+7g4zC8dR1bZLKYx1EtRRtVyiXCowMjETmKi21xd/k0zDoF4uEkuNDHVuvJQSWatAJN63fdPd1YyfKHS7uzpl9xc+odgYNlRtd30f2BjivRgKUKRQsBFoMkDB9RJEi4DlAEqYG+YmNRJFKApmrf/mxF5LBuKpDOVS/kiUvhCCkfFJDva2O05a7EWD9rp44hRGvc7aIWIpgS9s44L25teg3Xc7VGuUf/RXfOtGolFe89pHSCQSfOJjH2Fra3NoecLSP8RTJIOA5CjBxLZsLl+6yMc+8kGEUHjkDW/i2PET/nz6MA+0PPrI5C7wFlcrFYo/9AsohonywF2ob3ntLbFObNtm5eZVEqkUYxOdgXNf1h5JgzBlb3udSDTmnBkPQ6/uqhYPEIpCNJl24g4t+WUo/SbrVbAtRLTTunG7u+wARhG7jkRpZRduWhO94yc2yYa7i2Z2YZ/6Xldb2PdwKEABx0oZKjCvNVZ6uZRvWGGFEGjROEbf9Cm9+SVSGSzDcJYP96gaVq7R8SlMwyR/4H/i4bCxhCbFE0mmZ+dZvnEd0zACZTuM6hVCkPj+bwGg/kfvw3zqRV++kWiUh177CGPj4zz+2Ce4fvVKW5YABTmoleJnqfxDABbn5etWWMNI1gtMDvb3+eiHP8iVyxc5feYcj7zhTaTTmY6++33xd9Xr9ZwH1QlwdVmmydU/+d+MfuJ5EILIf/rmW2ad7GyuU62UWTh+OnjDZj+l7RlYpVx0rJPJmS6rYJDVXbZtUSvmiKYyPTMDN2dR4pNupVZyPrLVxh6SHoDgGRS6NBp7T3pvM3eDRqzh7iqaAQEL2Q3KyYhCQgtnfQ0PKEJ1XF4Bow9UAM0zks3OTYphX0otlsCsVTsAqc0j3M2IJVKomk6xcBCy184+uvjFEyTTGXZvYaqUYydPYUubpRvX+lceUvlq99xG5Ms+C4DSf/7ZgDl20rPc/+BDnDh1mhdeeI6nnnwcowF0RwEq3rZtHn8/oHJYN5GXVxCYGEadF559ho99+IMAPPz6N3L+wu2Ng6O6waSfwKH0UhihO1hLLj3/LBO/9ucAaF/ymah3njtS66RJ9VqNjdUlJqZmWylW/Nv6g4xvmZTsba0TjcWdM09kwzrprtp3TNWC4+WIJUd6VwwgaRlIo9ZlnfRtJ0GVJkLa1HzcXU4d6Rs/Sao2dRtqls+YA+In8ymNqWS41WtDA4qBipByuB3zAXGU1tdejzupxxIgJUat3GoU5ua7SQhBIpV1zo4+IiU1PjlNIZ8LcZLjcP1FozEWj51kdWWJ0oALAHwMiMDriX/3jZCMYz19kdrv/Hm7jqeNoihcuP1O7rv/QbY2N/jIh/6O3SNOuR8EKp8OYGn2c1TuLYdnNx9w3DpLN27wwff/LctLS9x2+5088oY3MTIy2pLF28b7e2An/kX96wRYJzeuXUH84V+TvL4OqQT6v/367ufrkNaJ4+6RrNy4gqqqzCwcC67f0Vd/JVkq5qmUi4xNznZaJz5f5i2ePopZSptqYZ9IIo2i6cO5u6plRx/22HviXS7cHE9E1rGEii08qWL8gLTNjaQqKZqNAw/d7boHDkBUFSR0hQNvOuIAOpTLCwFqQBzFJVM3aRHok5fLbk1M580Rqoai69Qr5b7GabBckmRmBLNe8981PwTb7NgEmq6zs7kemlXHAxf0Ber6Y37xOLFYnKuXXvJ1vRwFKVPjJL7rXwBQ/uFfwlrrTqPv7mtufoE3vPHNxGIxHv3YR3j+uWcw6oZv3aGC3/iPrZfCH5b68RwWSBzePrykZGtzg49+6O949pmnmJic4o1vfiunz5xtL78dEkxkd1F39aA6AWCyvrbCxpNPs/Bnzkmfke/6RpRpT7oSn/7aQBPeOtnf3SZ3sM/88dMdgXg/eXuBjLvMsU7WiCdSxFKZQFmDp6zt7qqVCtiWRTwzGli7LUq3u8uWtpNZOBKHhssq7HJhIW00aVIXkRaA9LzPjTpxVaIIKJquZJBdc9m5/2QkpmDZklw1nOEQGlC6BBbCiaPI3ntKbL/GetRZOjxgTi2JY13osSRGZbgjeJstYokUqq5TzO/5Xg9sGFCmKAoTUzPs7Wy14hxHSRLnzPkz52/j4GCfzXX/xJF+L++g/US/5gvR7r8DShXK//FdrX6CFHsimeQ1Dz/C7XfcxcrSEh/8wN+wfPNma5HCYUElqG+3DMMATNh2h4EsPxeXLSU729s8+rGP8MlHP4Gu6zzy+jfyqvseIB6Pu9reejAJS3s721x56QXO/tFHEJUayn13oH3F5/W0fvv1EWSdGPUaq0vXGR2fIOtKfz+IdeL+mm9S/mCXeq3K2PRcyzoJCsY3gcNXbikp5/bQEylULTrUh62slQGJiPXe8e9HuqwjJVTpcQqm7D7/JKVKqpbAsIOeIe+fktGYSq5mhR7hgGfKd5KJio41uGLXnPNNGDLZox5PYlsmVp8z4r3kllIIQSozSil/QL9THMOObmzKOdd6pxFLGUZJ9etrdGyC6Zk5rl251JEJuB+FdXsBCFUl+aPfCREd4wOPUv/D9/aVU1EUTp4+wxs/4y2MT0zyzNNP8tEP/R0bDeA7KlAJ09QLFEH/wvR1WDBxk92wSD7xsY/w6Mc/imVZvPqh1/Kah1/feW4ItxZMesnoZ53kDw548flnOPbUNWKfegF0jegPfHvr4Kz2R4wPfz8ZA6wT2bAilm5cRQDzx071lTeUdQLYlsXe9jrJzGjXAVpOswBYkN2p6uulArZpEM+071nwZkYfllIiqyVEJN4zmO/n7pK2JGIbGELvTrUi2/W8pOLk7iqYPntPfNpICXFNENMU9qpW6MDG0C4vAENoKNJGwe77AHeYcIrqrPYaElC0aByhqtQr4WMJfvKlsmNYpkm5kB9Yefi9h7oeYWxymp2tNSzvTvzDaCYPn1Nnz6OqKpcvvhCoeA5L6pnjxL/t6wAoff/PYF1bDuzDLUM8keC++x/kdY+8kUgkyuOffIyPfPADrCwvdczJYebjKJT9reTrtUos0+Tmjet8+O/ezycf/QTStnnw1a/hda9/E1PTPiuNDgkmfeXrbtpR4AaTYrHA8888yVihxvhvODG1yHd8A8q5E+EtoF6WtIf2djbJH+yxcKLzHPqeFqqPdeIt2NvdxLYsxqZmW2WDBuMdV5TtWCfxFJo7PX8f6TpWdxlVpGVCNNEGgZDuLk2aKNKmrkQ65O1lJUkgqTmQUHQBil872/UCjMZUTFtSCOnugiEAxT3ZBipSCPQecRQvtSZLj4FZG8ptJYQgEk9SLxf7t+8x2ZFYnGg8QT4gFxf4o32vmzc1M4dtWexurQfW8X6V+f0R8BEHgK7rnLtwB/t7u6wu3wzmPuDceq2Y2L/8Z2ivuRfKVYrf+gPIeqcrr1P0zr5Gx8Z4zcOP8NrXvZ5YPM7TTz7B+//mr3npxRcoFYvDiOcvs+ffp6ttIE8Xo3w+z/PPP8vfvO+9PPfs0yRTKV77utfz8CNvZHpm1hdIjgJMhoqb+FCpVOS5px4npuscf/efQ6WG8tpXoX3Dl3VbvC5+srsoQLbO96BarbBy8zpjE9Mdri7ftn4WgFsGV2WjXiO3u0V2fLrzjJYWn4B3XHZ7ZWqlPJZZJ54da7UdZFmSlBK7UkToUUTTUzMARWQdU6iO7u1xD5vuLqeOJNXYe2I34zVdHxPd8zAaV9mrmAO9G0NlMpNSOi+DEJhSRcekTgRbgoLsu+NTShBaFFkpIsw6hEL6TtITaerFPFa9hhbzS1kgsRF9ETM1Ms7uxjJGvUZkCDm8FInGGJ2YYmtjlfGpGTTNWV8++B7abnLzGR2bYOHYca5fuUxmZJRMJtu/vXSs5DDySBzXV+pd/4Hc53wT1nOXKf/IL5P8vnd2tO/Ha3x8gvHxCYrFAjdvXOPmjetcffkyY+PjzC8sMjs7RyQaHTTzek+5/z6o+YJWq1XW11ZZWV7i4OCAaDTKseMnOH7iJIkeGXJ7LbLoN6YjAROPdVIqlXjuqcfRIxEu/OXjWM+/DNk00R/7dwhF6VLuwZ2Gs05s2+bm1UvoeoS5Yyf71m9f62+d7GysoGo6IxPTyACGvT8qGktwpUUlt0ckkUaLxLoa9MvdBYBZR5p1lPR4j1H5u7uEbaHZJiXFP0VLs553ymOKRBeSLUPtuh/NNp3jgFREoCuCvcbqrrAff8OlxnSRITTistbWVoRTWKg6KErjDIDBFbkWjaOoKrVyoQNQnC8LEU5BSUhmR9jfWqOwv8v49FzHtVAo4FNvenaR/Z1ttjfWmZlfDD6jOqCLfl03p/rEqbPkDw546blneNWDDxGJRFtthwUx120EQJmdJPnj30Xxm76X2q++B+3u80S/6K2+/FsfGj6USqW54657uO3CHayvr7G6ssxzzz7N8889w8TEJDOzc0zPzHQEpf9vICmhXC6xubHBxvoau7s7CKEwOTXF/Q8+xPTMDIro/VnTy2151JZJgAAddYoNy0TTdO5YzmP9T+dEz+iPfhfK7GSoQPyg1sn6yk0q5TJnLtyFqnbHFfpaJx1121dLhRylYp6phZPOfp5Ged9gvM+1ajGPZZqkJscG+nJxu7usShE0HalFWuMI6+6K2HVsIZz4CU0waLf3IwmkNBvDFng9V73S1Y/FVaqmTbk+mAU2NKA0FYqBRoIqGhYWnXl2eip1IZzVXkYV286gKE5ZWCUohCCSSFMv50mMTIDifHqH/dKVSAQCRVFJj4yTP9hhdHIGtfHQ+bIJoaUlzm7y8akZtjdWGZ+ablk+feekH2NPW0VRuO3Ou3n68ce4+Pyz3Hnv/a3lpu12nZ0ObKUAkbe9jtg7v5Lqz/8upX//31HPnkC744yvaL1ABekkmlxYPMbC4jGq1Sqba6usr6/z/HPP8NwzT5MdyTIxOcXk5CSjY+NoQ6YDv5VkGHV2d/bY2dlie2uLYqGAoiiMTUxw1z2vYmZ2jkik4c7oo3gGcnF523bwGbKeB0wKhTzPPf0EeiTCnfExzO//QQD0d34V2lsf7unq6iryCcT7iZnb32VrY5W5Yye7NzAGD6tTIfpggG1Z7GyskEhlSKazvtZJMxjvazW5JLBtxzqJJjOoehSvu8u78MRXXrOONKooqTEQ/sfuBje20aVBVeiO26rvc+X8U5AkVMle3dl74gavjvq0lwurAkaiCqvFwVerHuptldJJZW+joEuzA1Cc633cX5G4c+ylZbbOnG+OU8iGy0o0p8GlBRt8tWSaauEAo1oikkgF9dIpU5O/qywzOkFub4tibo/M6ERoq8Fb5tbd03ML7O1ssbm6zOLJM3RTu3WHzu9j6XnLYrE4F+68h+eeepwrl1/i7Pnbh0pS19GHD/DF/+3XY71wFeODj1F8x38i86e/gDI55uv66gcqzYqxWIzjp05z4tRp6vU621ubbG1usrK8xNUrL6MIQSY7wujYKCMjo2SyI6RSqW7QvIVk2zaVxl6l1ZVlPvR3H3COZZYQj8eZmJzi3G0XmJicQncFkQcBEm/1wKZDWCYBzX0LcgcHPP/Mk8Tice6cO4nxFd8O1Rrq6x9A/9av7e67Syn1FspP+mqlys1rL5MdHWeiGTDvJeYA1sne1gamaTBz/AxCtNOTDLpUWEqo5PeRtk0s2x3b6ebhCCrxWicFJ+N6JNYzGO/n7tJtA5DUhX/cpVlPys64T1pzmOYN4X9PZPdcjMQUELBXcbm7Qj5koQEl6OtaCsdK0aWJ3yJWiTNAXxWgRZylh/UK6MFrqoNI1aOokQi1Ur4voPRyhemRKMl0loPdLdIj477BUr+cP73sKU3TmZlbZG35OhNTM8STqYFcUP0sCPf9yI6Mcva2O7j80vPEYwkWT5zsdHsNYaV46whVJfkz/5H8F3wz9o1VCt/wPWR+/12QjB8KVJp/6pEI8wuLzC8sIqWkWCywt7vL/t4uW5ubXL/mpJxRFYVkKkUqlSaZTJJIJonH48TicaKRKHokMhCgSikx6nWqtRrVSoVKpUy5XKZUKlIsFCkVC7x8yTkCuVgskM2OcOLkKcbHJ4gnk919hXjvPp1g0rzcz4LZ29nmheefIZ3OcPvp2zC+9t8h17YQJ+aJvut7EGrvILD0/AwQvaOGbVncuHIRVdNYPHnG5x0L6IT+1km1XCa3t8Xo1Bx6wxUcZJ34DabDOjFNKoV9ouksqqZ3WSdhSJp1ZL2Kkuq9EdK/sSRq1zBEBCmU1nj7u7skKc2iaDrB+E5I998dLyWMJ1RyNRvT7p1k148GslBkgAaqoxGjjiItEAHrqn0QSQgBegxpVJAyPfCXtRCCaDJL5WAH2zK7dtS2+/aXu0k2kuzYNGs3L1Mu5Eg1MpCGpgD+41Mz7G5vsHzzGmcv3OU7vr7A4b7eo/L07BzVaoXrVy+jRyPMzs4PMoKe1OxWyaRI//oPk/+Sb8F69hLFd/4XUu/+QdDU4UAFuoBF4NzXdDpDOp3h+AknQGuadXK5HIV8nkKhQLFQYH9vj2q10vFiKEKg6TqapqOqKqqqdOw6l1JiWTaWZWIaJoZR72gvgFg8TjKZYmx8nOMnTnLjhrOS7vxtt3PPq+7rofT7zGMPIOnZ/FaAicvVtb62wssXX2RsYpLz5+/AeOd/xn7hZRjNEvvVH0aMZIZ2dQVVl1KydP0q1WqFsxfuCnx3u10zwdTagCtttteW0GNxsuOTHXX8rJNeH+BSQim3A4iOfSfeftsK3uHoZWdXCghVC33Er5u31rBOqkJ3Moj0mAT36q6EItEE5M32fqF+7q6EJohrCqv5WqiPIy8N7PKyAS9kGGhOOnvbxOyzUUcRzk+1qUgicaiVnaOBlcGD85FEmsrBLrVinoTLHHXwK8RKr4YWiyWSxBIp9nc2SaazjiL0U+D9EMBVRVEU5o+f4urFF9jb2WJictqDq21mQW6vXvy91Y6fPE29XuPySy+gqipTUzNHYqW4ST25QPrXfpj8V/xbjL97jNJ3/3eSP/ZdoCiDg4q3Mr44A4CmRRgfn2R8fLJDJsuyqFar1KpVqrUqRr2OYRgYhoFlmdiWjd18i4RAEQJFVdBUDU3X0XWdSCRKNBYlFosRjca7XGrJVKolW9AXbT8aehXXLQQTW0puXLvC0o1rzC4scvr0Oerf/d+x/u4xiEaI/fJ/Qzk+1xdMOg0QzzgDrJOt9TX2drc4fvo8MZ/Vb11KfgDrZH97k3q9yvyJcwihhLZO/JYKm7UqtVKexMikswlR+sGFP7VcV2Yd22WdDOLualonptCdvF0BQO63uiutS2q2oGqFd3eNJxTqliRfdx+WEt4aG3LZsEfRCIGBRgSDuoy2waIPD8BZi62oziEz+uCAoqgqkUSKWilHLDOKggDR2x0F7S8Jd73RiRnWl65QKuZJpbOhsMRb5p2bdGaE0fFJ1pZvkBkZJaKHX3vuq+z7ANrZcxewTJOLLzyHIhQmJsOcIRE+QA+gveoCqZ/7Xorv+D7qf/heRDRC4ge+rQM4BgYVCAUsDr/274qikkwmSSYHT2ERxi18GBBx+hjSKnEa+9Y7CjAxTZOLLz3PzvYWp86eZ27hGPXv+2nMP/kbUBWiP/UfUV91ezBzb189xJeeGrmDPdaWbzA1u8Do+GTfOQosd+NKg0etUmZ/Z5OR8Wki8c4svoNZJxLblhT3t1D1SOt43zavdr+9LBxoWif6wNYJtDcyltV4yzppWRo93F2akMQUm61a9+d0kLtLAUZiKhslJ52WN3VLGBo6uul9CAyho0kLRdpd13qSwAnO1yvYth38Arv7dvVvA9FUFsswMCqlcLIHlMeSKWKJJPvbG90Pua8ZH26cc8dOAJLVm/6p5/2fZ39l0rMNIBSF87ffxfjEJC8+9zTbmxuBrohQCrXzY7BFkbc+TPInvhuEoPY//zfl//yzjiUQIGOoZyLo68v/UoeMw/zrJUZPIAk1b93pXbwf3IFsPAJK/2L/pq66vnyBcqXM0098kv3dXW6/617mF49j/NAvYv7eX4AQRP/7d6O97XUdfHo9g37PV1C7SrnEjcbeqdmF44HPRSjrxMPftm02V286e8Emp9vXu0AknHVSKxUwahUSI5Ntc74HNYFT4rI0jBp2vYpIpHs3xicYb9tErBqmorVOye3ZnvYzktVsLEnjIC0XCPnMRdM6GourCAE7ZdPnyyecrjvUchl3F3U0JAJdGq1roXElmgDbBqMd1nceBBmYddhNWjSGFo1TLR70kTcY0QEEgtHJWWrVMqVCLqTwboH9/9T1CPPHTnGwt8P+7k6gG2DQrwG/NlJKZznxHXczOT3DSy88y8Za8Hn0vRSGXx/uetEveZvj7gJqv/EnDqjYnQktvKASJrNBkLYNAy7DkKQP7y7N2YNXAJAEzYkPA992g+BxLzDZ3d3hqU89imVZ3PPAqxkfn6D2/T+D8et/BEDkh78D7fPf3MGnDRjh5O6u7vxm1GtcvfQikWiUY6fPB8YUg8bmdXW1u3b+2Ntax6jXmJo7Dp69P4NaJ5ZlUT7YJppMd5wV710q3IuklNjlvOOFaZwX38vd5SVNmqjSoiq6PTet9jSfufY1FUlSkxwYCrYczN11UHWC8a6KAwXmw2cbDiqXjRstBIbQiEhPeg7Z/zteqBpokUYGzuEolh7BqJYxu86bb0xIz5ehndcnnkwTT6bZ21rznfRm/R5/+j6kI2MTjIxOsHLzKoZPUsteL1LX9RAgoCgK5y/cycz8Apdeep4b1682xjOcOvYFFSmJ/tPPIfEj3wE4oFL6tz+CNDrTNXTPT0gZeqCHFwTCgM2g9QdFrzBAMgiY+BQHN+1VV0qkbXP92hWef+ZJ0pkR7n3wNSSjcWrf+SOYv/O/QQgiP/Dt6F/22R18gsCkF8b6yWBZJlcvO6eAnjx3O6qqDmyddNVz/V4u5jnY3WJ8ao5ILN6+3iV3sHXipvLBLra0iWcnfPm4ZWirCc9SYaPq7IpPZAZfyt+KnaiYKF3urh7NSOtO3LDoSQTZcpP5DCKlK0RVhe3y8O4uGNBC6aWPpIS60FGl5az28lAzjX0QGotoAoyakzRtCIrEnVMYK/n9vv7FDrl9npTxqTnq9Rr5g84cX37gGNbtJYRg/vgpEIKl61ewAyai82UKx9vPSgHH/XXm3AWOnzrDjWtXuPTSC9hW9ymbYayUQHGkJPYVn0fyp74HVIX6n/wNxXd8L7JS7alMB0o1H0r7+1cfqOnADdrj8G5Q7H5OejIZGkzcfQXdn1q1yjNPP8HSjWscP3maO+55FZphUv2W/4L5Z+8HTSX6k/8B/cs/t4NPaDDp6eqS2LbNtcsXqVVrnDp3u5PRIcCi8QMTZ4ydXzTtMUtM02Br9SaJZJrM2GTXXIe1TppLhevVKtXiAYnsuLNMuNVmMOvEKuchEgM92rIimmPxWided5dqGyi2RU2J9V6gI9t7T6R09uylVUnBUpylwjLYs+N2d00mVCqGTbHemdu+qbfDYstQLq8gE6jeWO3ltVJ8eTQRtylpJA5CGcpKscFZqZUapV4uYpm9+2/fWH+KxBOks6Psba07CjgsBbx4TdJ0nWOnzpLP7bO1vtqjZm8+7sKeygQHyI6fPM1td9zF1uYGzzz1OLVa946hQUFFegqjX/w2Ur/yAxCNYHzgUfJf/u3Ym7t9FeugZ5gMhxRHzyeMayuozMPIt24YY7Iv8EjJ9tYmj3/y41QqZe5+1QMcO3kaubVL5Sv+LdbffhwiOtFf+C+h3Vy9wKS7iTNHN69eplTMc+rsBd8VXT7d9C13unb4b60uISVMzh3vPHe+S/b+sRMpJaW9zUYgfqR3/7R1iQfynLPibQslnunBIXBgRO0allAxO05kbPYnXf12UlqTICQ5Q/h+vMvGGN2No6ogHVXYKns+5ocwUQ4RlPcpFIK60NFsw/c88kBeSAeFI3FktYTtRkTpH0dpTYyLoskMQlGpeA7N6uorgNxfMmNTc9jSZn9nw//O9QGPoHuRyY4yPbvI+upNivnOOI0/cMje1wPIOzdTM3Pcc98DVKsVnvzUoxzs9ciw3Je3Tz0pibz5NaR/578jRjJYT18k/4XfjPn8y93WiU8fAwOLV+BB/w1JRwokR+DiCqpv1utcfPF5XnjuabKjY9z/4GvJjo5hvXSVypd8C/bzl2E0Q+y3fgztza/p36Ff3wGWbrOWs9fkCrn9XU6cPk+ykcD0UIF4jyI92N2iXMwzPX8cTde75n3Q2Ek5v49p1EiNTbfdVA0lHkaj2RKkZWJVCo7XRdOHtk4qSgxJ++O7F8kGj4xmUzQFlvR3d3llRcJEwklTv99I9uV1dwXPVzcdLijvYwrVRQSlcUTlIIIAEE0ipe3snGfw914oCrHMSCPFtNtK6R1H8fOhanqEkfFpDva2qXu+6H2/ckKSlJKZhWMkUxmuX7nkiqe4lEvAl0VQYeursY8YmewI9z34WhKJJM889Tg3r13pAH7vQ9R7HO167rr6A3eS+bNfQDl9DHt9m/yXfSu1v/g7X55HDiy3jKTnZ/uvowCSowaT3e0tHv/kx9nZ3uT8hTu5/c570CIRjP/9ASr/9FuRG9uI08eIv+fnUB+4q4tXGzCC++3nNpVSsnLzGns7WyyePEt2dLxV7jeeoGe+VyC+Uiqwt7XG6MQ08VSmq7F7eUgY68Qy6lQOdomlR1AjscD76LeR0U12pQASRLz/yi4f5kTtKqaiYSnBmz1lUw6X/CnNOeI319jIGOjucoGLJmAsprJdNhv7tVzjwK9xbxogKB+sNt19WihYQu1wezVvQD+EF6qG0KPY1RDnnARQLJVFCIVKbr/1NdCLAscEZMen0DSdnY2VljyhVin14S+E4Hhjlcv1ly+2jsoNlKeXldJDHL8v6Ug0yl333s/xE6e4cf0qTz/5KSrlsqtNML8eYnWIoR6fI/MnP4/2hgegUqX0zv9K6Xt/Glmrh1bCfrGJTxe5+w6yRgYGEodxVxv3pUHAxK9+vV7jpeef5flnniSeSHH/Qw8zMzePrBvUvv+nqX37D0K5ivK6+4j/4c+gHG9n1x7Y1eUzrLZsNqtL19nZXGfh+GnGJqZaCjBoPN7CXu8lgGkYbK7cIBZPMTY527rm9364NVcbCLyAaFPY2UTRNBLZ8a72/XSXpGFJGHXsWtkBE0Xtsk768dDsOoptU1WcuIvf3pOg1hnNpmiBYXe7u5r623sPxuMqEsl22XP4XU/rM5gOdcBWR3lTeTfcXro0EX5H68rgwDyAiKXANMCsDySX3ZBBCJVYZpRqKRcYS+nlg3SbyIqiMD6zQLlUoJjb9/Cgi0G3UvSXVUqJHolw4sxtlMsllq9fadxo2bNtz5c6oJ2fQhSKwvFTZ7j3vgep12o8/tjHWVm62bJWfF1aARQEKkomSfrXf4TYv/5KAGq/9afkv/TfYC2tteqGVcq9FPxRUD/+QfMeBC4+HXR9FHjBpC8Let/j9dUVPvWJj7K3u8252+/krnvvIxaLY91YpfLl34bRSEGvv/OriP3aDyMyKVd7z/j6gYl7LAFgsr2xxsLx00w0sjX0HFvHZLh/7Xy4mn/ZtsXGynUQgumFE07mXo/A3tMYg8CmqaGqhQOMeoXk2LQTy8WvAT2tEycQn0MoWuBZ8b3cXY51UsNQdCzRe8+5NxifUiSqgJzRVuktOX3G4Zxd5bi7disWluycDy+PsDSUy6tXBxKoEXG+hvsE592B+RaCqhFQdeyq63hf6b51veMoALHUCIqiUvas0gqzfNhLiXSWVGaUnY1VzAZA9d3k2AdoWrxTaY6dPOtkJV5b7l2/36T36CegOpmRUR549WuZmZ3j6ssXeeqJT1JoxHWOAlSEqpD4d99I6tedfFDWc5fJffY3Uv29v2hbfD599FPUXgAIAzRBbQL9+T1kCAUiTqd9geSwLq58LsdTn3qUyy89z/jEJA+85nXMzM4jgfrv/jnlz38H9rOXnMOx3v2DRL796xGu80YOAyZddaTNys1rDpicOM3E9Kzrmn87PzBx5sn/oZJSsrO+Sq1SZmb+pGcVlkd+6eFDW9e4yaxXKe3vEEuPoMc6d7MPZJ3UykijhkhmG+npB9DEOOedCGlTa6SgCtoZ7zeTWd2mZEG9aZ34zXejcXP8Y3EVVRFslawuWb3urrBu/aFjKL3WKcumlWINfsSvEAIRSyLrVWzTaH+VDMBGKArxzBj1cgGjXm3IGcyg6wF2lQOMz8wDkp0Nnw2CfcCjl5UCMDo+ycz8MdZXltjd3uzgMKiVEtSu1z1QNY2z5y9w732vxrZtnvzUo1x+6QXqtdqhQMXdJvIZD5H5q19Be/XdUKpQ/u6foPh13429sR3YxlseTobBQCOon0AgCynHUQFJs627XZOq1QoXX3iOpz71CaS0uee+Bzl/+11EIlGszR2q3/gfqX3vT0G5ivrQPcT/9y+ivemhLjE7+hgQTDruubRZun6Fna0NFk+e6UhFH9rVFaI8t7dNbn+HyZmF1oox7/x6A/G+9002dZiksLuBoukksuNthe337vWyTmzb2cQYjSNcKaTc7q7e1olNxKpSFxEsEbxHx00t60R1YicHhk+alSYQecqFhMm4yl7Fot4QqKXTPRboLbFQ/JDdKffHrpqIoNAIzsvger4UiYOqIauFsC08QkEklUVRdcoHO8HVfNG++4HUNJ3xmQWKuX2K+QN3N55ue4NWUPn03CLjU9MsX79C7mAvuH6Hpebfgeys6moq/aq3fmZHRrj/gYc4c+42trc2+OSjH+Xm9auYhtlTfq94QdaKOjtJ+vd+gvh/+maI6hgf+iS5t3091d/6U6RraXYvpe5V+qEV/JA8Bu7jiIHEfS+b7QzD4NqVy2331m13cN8DryE7Ooa0LGq/+SeUP/PrsT74GER0It/zr4j+9o+jzE93iYqrj2HBROKkPLl+5SL7O1scP3WW8ckZP5bdvKVPIZ73yPVrqZBnZ2OV7NgkmdEJX5Do/FN2z7/n3S4f7GDW66TGp52jNDzt++07kTjAYJdzSCkRiWwDdAZ7MiO2szin5kmQ2wYwVyxGtmPDAklWsylZAkO2rRMPLrSYNfeejMYVdFWwWTJblktn3UGWGrUpdHLIuGJTlcGnGUpJR1JGS6hYQiNq1ykrbbPUBhTZPjyrI/Nwg4QQEEshyzmkZTiJ1QJINjoXQjTOXXFkEEKQGJmgsLNGvVIi2viacfoH6ZNAUiIRUnQNUAKpzCjl/AHb68vEEkk0TQ+dRVfKgLNkGnILIVg4fgbTMLn+8kVOn7+DdCOFflBbTxcdBc1yb9tmf972zZ9CUZhfOMbUzBxLN65y8/o1VleWOHb8JHMLi6iq2jeJpFfm5kPZPFMl/o3/hMibXk3xO34U65mLlL/3p6n9r78i+QPfhnbvha7x4Wof2F8ImcLQUHxCfH0PoluC2pqmyeryTVaWbmDbkoXF4yweP4naONHSevYS1e/9KWc5MKDccxvRH/kulLPHA0U+CjAxTZPrL79EqZjn5NnbyIyMd/IIUsQ+YOKAaDeYSKBWrbC5cp14MsXE9HyHjG5WzY9Bv0A8HfWgXi1Rye+RyE6gRduHXnnbe/nIjhGCNGrY1RJKMotQ1M4PAVxgIP2tEyEtdKtGVYlhCwV3ML4XSQnphnWyb/if4ugXjBfAdFLjoGpRtbw3v9PF5wazMBTaQpmO2jRPZO71peX2+dVEpJEts/fmwCa/9uBx9qQIBbtSbIFGmLxebtLjSfRYguL+VmNnevBXhu8VF3ALIZiYXQRJYyOV/1eUz5+hyoUQnDhznlQ6w7XLL1Is5AO+5Dof58MqUz8+uqZx+uxtvPq1jzA+Mcm1K5d57GMfZvnmdUzTDNWnn7XS/FM9c5zMH/8sif/6rYhMEuu5y+S/6J0Uv/NHsda2AuX0/huW/HgNzM/nJfDyGdRd4NfWMAxuXr/KYx//MDevX2N6ZpaHXvsIJ0+fRdU07LVNKt/xw5S/+F87YJJOEv2v/5+ziusWg0m9XuPKxWeplIucOX9HKDAJem97vRumabC+dBVV15meP9G5edFV0S8Q3/l3+4W2LYvizgZaNE4sM+IrUxjrxLIlVvHAydcVTQ71HEWtKlIogacxNqp1WCfNj+esZlMwBabs/FAMevZsCaNRhYjiWCfusXa9r0O8ZAPFUJrHSQYJ4aUaGhaiZc4NQkIIRDyFrFeQ1uBnGze0NImRSWzToFo48KkSjLzehxNA1XSm5o5RLubJ7W37uvGCg4kBYrq/HITCybMXSCRSXLv0AsVCPqiRf7mrT18wwv/l8AUnKYnF45y/cCcPvuYRxsYnuXblZR792Ie5fvUKtVq4e9rVf+OnUFViX/tFZN//m0S+5DNBSup/+F5yb/oayj/8S9i5/u7OIGDo929o8nlT/fgOAyTe9tVqhasvX+Kxj32IpRvXmJ52gOTMuQtEolHsXIHaj7+b0lu+DvNP/xYA7QvfQuJvfgP9q74AvO4bl0xHASaVconLLzyDZZqcvXAXqeamxVbd4OfMW9juV3aV27bF+s2rSNtmdvEUqqp1zpWXsezk07plrjJLSgq769hSkhqf6dpdH8Y6adawKwWwTZTkSJuPDL+RUZUmmm1QETFkI5AfdqlwRrNBwEHDOgkTjG9ZJzWbsim73F1+e08c+cM90KFdXgVTkFLtxulf3l2YEoTPCSRCUFMixGWNmm0jFQVarqn+JKJJZLWIXSmgpPqd5dzt9gLQIlGiqSzl3C7RZApVi7TcXn5+FD+3V0sJAsl0lpHxKXY314glUsSbqSQ8/ALY9y1XVZVT52/n2qUXuXrpBU6du51MJuvr+mq26eLZKGhd97T1ur4CeTUaxhMJzt9+J8dPnWbl5g1Wlm6wfPM60zOzLCweI5XunV6i5e/1uMEAlMkxUj/53Zhf84WUf+SXMR97huov/j613/1zol/3JcS+4UtRxrI9+d8y6tLArks9qodm7/nbtiX53AGrK0vsbG2iqipzC8dYWDhGJOr41q29HMav/SH13/4zKDr7h5SH7iH63f8S9e7z+O6d8fvGOQSY5Pb3uHH1ItFYnNPnLjhH7LqBoddHSxcaNH/tFlJKm43l69RrVeZPnEXXox1yulkNEoivFPapV0pkJudQNA2PTm3wa48l6LZaRh1ZKTh7TjS9ZUGEJimJWhVMoWH2WybclEW2rZO05qRYsbr0cRuIvNKMxhQiquDqQb2rjS+QIDk+FqdcD5djMTSg5E2FjG4RU2yqtr8vXUqc5QOus9vrIkJM1onaNWpKvKOyO47SAhjR1oaKIiCWxi4dYMfqKFqk1UY08bZRvZePPTEyTr1cpLS/Q2ZyFr/abtDouuABivGpWarlIpsr11k8fRuqqnUesuUCNHd7P1BwyqXr68YBldPnb+fayy9x9dILnDxznpHRcW+j1vr7TweoAMRicc6cd5JNbqwts7qyzPraKtmREebmF5mcmkZVg89t8AJLs09wDu1K//5PYnzwMSo/8itYl65T/dnfpvruPyT6lZ9H7Bv/Cepc/8PCDkUhlIG3xjBuAS8fwzDZ2lhnfW2FYiFPPJ7g9NnzTM/OozXm017ZoPZbf4Lxu38BFSdzg3L+JJHv+AbUN78WEbBM1RcThwQTW0q2NlZZW75BdmSU46fPN7IGu+sOBibNr3hvuS0lm6tLlIsFZo+dItqRQr6TT68d8a0v/EahUa1Q3t8hnh5Fj3v2ijTq+i0T9lonTVcXqubsnfOp28860e0aQtpU1ERP68TvGRvRbGwJB2andeL7OLr4TCc19qsWVZd10jFe2RlOiKgKx0bjXN8Nl2MxNKDUbKhZgowmqdZdD0ePgDESbCGoiwhRWacuowSeOe/HQ0qIJhDVEna5gJIZ79/II4QUIIRKcnSC4s4m9WSaiOuwG0knALrb2kKiuAbYVLRCKEwvnGDl2iU2V24we+y075HBXUp+gHJFVTl17nZuXL3E9ZcvcuzkGcYnpzvl9IDKoDQMqADous7i8VMsLJ5gd2eLtdUVXnrhOa5cfomp6VlmZudIZ7KBixYCgUUI9M94DfobX43xvo9S+bnfwXr+ZWq/+h5qv/7H6G99LbGv/SK0193XtSJniMH3r3K45j15SinJHeyzvrbK9uYmtm0xNjHJnafuY2x8ovERIDE//hT13/xjzA886pwZBCh3niPyLV+N+pbXtubhVoOJZVks3bjC/s4W03OLzC4ca4CYL9tAWXqI0iJbSnY2Vynm9piaP04ilaGJCR3yegCqXyDetEzyO2to0RiJkYmWXF28WjIHx2rtSgEsAyUz2XoH3auv+pGQVuMjO+oc7duH3NaJjiSp2uzWVeejuqtuG1jdz8V4XEVXBOtFnzio7AZSiWRxJI5tS1Zz3Qll/Sj8EcAScqZgKmqjC9kKAjXdR70WPNUagKJbdeoiNtDZAEIIRCKNXdhzzmWOBh+jGeT2AufseT1eoLi3xUgsDorm6/ZqfoUIDzJ4F3/pepTphROsL11lb3ud8am5I7VShHB26p88cxsrN65x89rL1GtVZuaPOZab3/i9w+ljpXj79fLpBSrgrAqbmJphcnqGSrnM+toKmxvrrK0sE08kmJqeYXJqhmQq5X+Ykuup7risKOif/Qa0z3o95ocfp/qLv4f5iacx3vcxjPd9DOXUItEv+ywiX/gWVM9y2MNSPxA5DJBIKSnk82xvbbC1sUGtViUeT3DsxEmmZ+eINTbV2asb1P/0bzH++H3Y11daPNRH7kf/+i9FfeOrO1frhQGTHgq9H5hUq1WuX3mJWrXCiTPnGR2f9O0jdBBeuvvutk72tjc42NlicnaBdHaso753KP1cXU3rxJKS/PY6IElPzNLI7O4RK3gTY4d1Uq8hKwWUeBrRcHV1jbmXdSIlMauCjaAqoq1nI9xGRsmobmHYgoLVbZ34A7dTOJ1Q2a9Y1Joru2RwMF5K0FXBbDbGjb0ylnc1WAANdKZ8wRSMRSCjWewZnU2bcRT8lJYQLVAxZAQpVN/lw263l1uhSz3m5Piq5J2fijKw2wsEybEpcutLlPZ3SI/PtPm7EMOrkP2sFIcbJFIZxqbm2N1cIxKNk8mOdmn1MNaIX3lzOoUQLJw4RSQaY235BtVqheMnz6Jqja+aQ7q+HBa9QaU53iA0lBJi8QSnzpzj5KkzHBzss7WxzurKEjevXyOeSDAxOcXE5BSZTNbXuvADFyEE+hsfRH/jg1gv36D2239G7Y//BvvaMpUfezeVH/9VtIfuIfKFbyby1odRJnvH2bzj61tHdv4chizbJnewz+7ONjvbW1QrFfRIhMnJaaZmZslknWCuvbVL/Y/+BuMvP4T16NPtThMx9C/5TPSv+SKUM8c98gUDCRwNmOzv77J07WU0TePc7Xe3YoZhwaRXoS+Y7Gywt7XO+PQc2bHJYLCQIV1dDSrtb2HWKmSmFlBUrXVNNv7XvaPeu4mxUW7bWMV9UHVna0NTLhm0i72bNGmg2SZlNdH7S9wzHhuIK5KoItmoqYF9dVgnjUqTjV3xTeskzM74xZGEY50chLNOYEBAAUHeUBiN2BwYEtvPVYS/gq4rEaJWnYhdp64EWxltHu3/CSEgkcHO7yBrZUQ81buxSw4hRcu6UDWdxMgEpf0took0kXjyUFYKEkbGp6jXKmyt3kTXI+0gfbP/IawUr0hCCKbn5olEoyxdf5nLLz3H6cZqHzfDWwUqHb/7+ataPByrZXRsnNGxcc7at3Owt8vO9iYb62ss37yBpuuMjY0zOu7UicW6nwU/cFHPniDxX/8/4v/um6j/nw9S/5O/xXz06da/8ve8C/XeC+hvfRj9zQ+hnj85sFvsMMDR5iGpVCrs7+2yv7fD/t4epmkSiUaZmJhiYmqakZFRAOyL16j/wV9jvu+jWE+/1CGA+pp70b/4baif/QZEKuHbTy/5Dwsmtm2ztnyDrY01sqNjHDt1Fq2x52UQMBkkbrK3s8nOxhpjkzOMTkx76nfysV0Xe7q6JJSLOSqFA1JjU+ixeMCXf79lwk4vZikHto2SHW+9q341g6wTKW2iVhVD0TFEO5DfyzppyiOQjGo2ZUuhaiuA7LJO/KwuBZhMaOyU27vim+OVnglr8oiogrlsjJt7ZUwr/CbH0IDSVCgFUzCiQ0a3OTCcgJwtIMgL2ERWmlaKXceQUbxnPvcjoUUQkbhjpUTj4An+Spe2bLu9uimaylAvFynubjAyewLFm9fIx9KxCbZShBBMzh7DqF9hffkaiyfPoUeibfBozFxYK8XP9dWk0fFJorE4119+iZeef5qTZ86TyY7grvxpARU/4VzF0HbZjU1MMjYxybnzNvl8jr3dHfZ2d9h6yTlnJhaPMzI6SjY7SiY7QiKZ9LhzPB0kE0T+6duJ/rO3Y69uUv+z91N/70ewnr2E9dSLWE+9SPXH340Yy6I9dA/aa+5Bu/9O1HMnEBHdn+chSNo2pVKRfC7HwcE+uYN9qtUqQgjSmSwLx04wNj5BMhpHXrqO9X8+SuXRp7AefRq537ksXLn3AtrbXof++W9GBLjy+m0U9CrernreSz5gUq1UuH71EtVKifnjJ5mcnu14Jjv4HBZMGrS3s8nu5iqjE9OMTs54m7V/9+HZ5uv+29HGtWqZ4t4m8VSWWGqku++G8g5Kiihbf4Fdq2DXyqjJEURj+XJT4beUfx/VG7Wcr/2qEutZz0s2kFFtFAF7htICHD9qgVDj+nTSUfMbbuvE1dbvVMbF0QSWLVkZwDqBQS0UKTERFCyFjCbJG82Vzc2Hx1EyQUZcy0qxqtS0RE+3V2uJqZtvIoN9UHVy5qRGO9xePQ1HCVI02QhS49PkNm5S3NskOzGLQITeOe+nqBVFYWbxJGs3Xmb15lUWT55D1T0uQWgtYGuOyyeO39VPp96WJJIpzt9xLzevXuLKxeeZnT/GzPxiY1HArQMV/Hj2sVY6LikKmZFRsiOjnDx9FqNe5+Bgn4P9PXIH+2ysr4F0coul02lS6QypVJpkKkUikWztCHfzF3PTRL/5K4l+81dib2xjfOBRjL/9OOajzyD3chh/9WGMv/qw0yCio952CvXOc6jnTqCcXHD+zU11JEvsRbZtkc8dUCoWKRYLFAt5CoUClmU5z1U6zcTEJNmaJL1bgOdXsa98HOv5yxQvXoO6Zz9VMo724N2on/EQ2lsfRpnpPr62c8w+ytujVDt/8bnWUa+zom1Ldrc2WFm+jq5HOXfhLhIp1wKWIwATvwZ72xvsbq0xMjHN2ORsa4GLG/zcbd1xk16ruiyjTn67EYQfnfLU8RcoKBBvWyZm8QAlEnM2XfuNxc1fdlsnwjbQ7DoVNU5zm3gY60RK0IQk21gmbDaUmZ914gU0XRGMx1XWiyamn1vTpyyiCeYyUa7vtq2TI9+H4qZcXZDRbFKapGAFKJPG8mH3F78UCjUlSsyu9l3x5fdlLxQVJZFGlvPIWBJ0/52lvYLz4Li+kqPTFHbXqZSSJFJZT9+N/lxlNhLFBS7eOpqmM3vsNKs3XmZt6Srzx8+gNOIcR+X6ajLQdJ1T5+9gc22Z9dUlCvkDTpw+33aB9aIhQcUtetf8BA2EbmBpttUiESanppmccr7ETdOkkM81/uXZ3dlmZelmi080FiORSBKLx4nF4sRiMSLRKNFoFD0SRZueIPqVn0/0Kz8faZhYz13CfPQZzEefxnrmIjJfdKyYZy91ChjRUWYmEJPjMDGCHMtiJWOYER1TV6irgq3HHFBa/cv3c30lh2KYxEzJuA1zpk2kUEHdyyE3d5Fbu1A38Nv2KUbSKHfdhvbAnagPvwrlrvMI14dH0Ct75FaJu3GD6rWac7riwT7jUzPMHzvRsQT8qMCkwz1lS/a2N9jbXmd0YobRyZn2aklXczdQBsVNvLrRtiwOtlcRikJmYq7xPnW7utzWiX++OyeIbhT2QQiUxEjro82t8GVTHg+YtJk5gXiz4eoKQ+2VXZJxzcaUcGCGt04kktmUjmlLtktWx7VeS4WPj8UxLJuVg4pnLvpTeJeXS2dYCAqmAyoFUzhWSg8Toen2UpCO24saUatGTev2DfcjEU0iaxWs4gHKyGTDIgofnG+CXTSZxqiVKO5tEYnG0fQI0rOHBui2Uto46a4EAvRIlNnFU6zddNxfs8dPoyiKt1q3TD7lvVxf4FybmT9GOp3l5rXLvPTcUywcP8XYxCRCaedc8+3TB1Sgs4+W37aPC4zm3z2slaDL7vaaprViL00yTZNyqUS5VKRcLlEplxurpDYxjc6vfSEEmq6haTqqqqKqKsprziEePu/Ezzb3iFxdQb+6grayhb62jb6xi6gb2EvrsLTe5gXojX9xIFXdAGD8Y89y/An/1DAdL6iuoRyfRzm1iHJq0bGM7rkNsTjr63cfFki62oYBk64vUsnu9hYrS9cRQnDq3O1kR0d9+xsYTLpk6ASTnc1VDna3GJuac2ImrsodQOIdm+dL3K0MJRJp2xzsrGFbFiMzi438Wh7BZCeYeHm5a9vlPJgGamYcGu9W2K/2phURsSqAbBzr215mHGZlV0KRxFWbzWpzmXBzsL2tk7gmyEYVbhwY3WlpGg29ebviusJMOsrLWyUsGX6cTRrIQnF0seOiypkKGc12XF+WaO8+R/Z0eyEEVSVGwq5QtyPYitZztVdL8zX5CoGSzGLnd7AqRbRE72M2W1aKKzjfpNToFGatSm57jbGZYwi1U/mDj5USEEtpUjSeYPbYKdZuXmVj+TqziycbCr63ldIPbPxABQSpTJbzd76K1ZtXuXntMgf7OyyeOE0kGhsIVNyydFTr4wLzDCc0sLireB/XttWnkclmyWSzXXws06RWr1Gv1TDqdepGHdMwMU0Dy7KwLAvbsr8c1AAAmkdJREFUtpG2jURiTY9TmRmn+si9KEJBURUUKdB3c+gHRfRcEe2giLqfR6nWUWp1KNegXEG99iw8fQX17Am0k3dBLIpIJ51geTKBGMs6Vs70BMr0BGJmEqGp3crbM9Zer+lAYNJDiXfW66xYq1VZun6V/ME+oxOTLBw/1Qq8e5sMBSYuxdgJJjZba0vkD/aZmFlwVnO5GLnnSbrKwywRlraksLuJWauSnZpD0dpejDCuLu8ArFoFs1JETWRA6/aI9LJOmmCi2ga6XaeiJZBC6X3j3fI0QGJEtymbCmW7bWX5HefRUv6NdvPpCGXD5qBqt3giex+idXI8QdW0WctXO+f6Vrq8AExbkDedfDKO28ujdBz0wW85riF0LFEnZlepiGSg8gkioUUQ0SR2pYCMxhGqy23g0sA9N9YJiRAK6YlZDjaWKextkZ6YbrQdzEppDrVZEEukmDl2io2la2ws32Bm8UQLVFpuPB9Q6Zaz0/Xlq/BxFO/x0+cZGZtg+cYVXnr2SeYWTzAxPdsC96MGFc8QusG1D7C4q3irBQGMm1RNI6FpJBL+J+MNQv1elchv/Br8m/cT+YYvI/F139CHmez86cP/yIAkgFk/MLFtm62NNdZXl9A0vWGVjHUxuxVgYlsWG8s3KJXyTC+cINXIqt1TdkLGTYDSwQ7VUoH0xAx6LBH41R+056RdT2JbJlZpHyUSR0Q7z14Ju0xYSJuIVcFQdOq007yEtU5GNBsF2DWaKa/az1ernQQvHI7FVOKa4PKu0TVfzfbepcLpmMp4MsJLG4UWYA107AiDnofi4ZwzFIRwVh/0A7AmqkopkUJQETFU20Trc6qjLy9AJNIgFIzCPrZsfiP0atNE7k7SIlFSY1NUSjmqhVxXP96Xt2dGU9cfyVSGmcWTlIp5NlZu9D83PqC8+RL7v7id17Kj41y4+74GsFzl0vNPUyoWOr/2Ajp1j9XXbSFloELxKoFOEX0eHD8xZHBVGeJfT94DtnXLEurDzKeyH/9esgbOr4ttR/sAZtLvsotvIZ/j4vNPs7Z8g/HJGW67675PG5iYhsHqjStUykXmjp3uBBMZJHv4uEk5t0cpv0dydJJoMt2hpDv78bp6uvecSGljFvaQQkVpnsDYNQMumWRbx0Hjp203XF10uLp68mjKI51AfEqVHBgKpgxvnShCMp10Ds8qG7I1RmcuO+esNW4JpycSFGsmG4Vat64M8x4wzJnytCWyEORNQUaXKI2bJGX7BvUiS9EwhE7UqjqAIGXHzXAjb3vQbb5CKCjJEaRZx66WfOVsvgTBXyLODYqlMsTTIxT3tzAqla6H0HnAPSPyTHjXOyUlyXSW2cWTlAt5NpavOy4YpG8j7wvs5RV0zQsqqqpz/NRZzt1+N1JKLj3/NDevXqZer7vG4sui49dA5R70BU33fHQ+kOE1tFehh1HqgwDGYfvqaugjh59c/mz8gaTZhZuP/x/d/XYASYNJrVbl+ssXufzic6iqyrk77mXh+ClUVelieCvApF6tsHL9MoZRZ/7EWeLJdECbADCRnfzcYCKRVAo5CvvbJDLjxBvp6L31fefNR1dJaWMWD5CWiZoaRYhOV3hQIN5Lml1Hsw2qqnMUh7tPr3XiIxnjEYu6hLzZttHDrOyaSWkIBGsFswOAXQJ0WScTKZ10VOfKdslVbbAVXnCYI4Abg2mmTs7q3Wo7yIxrUlWNIZBDpbcHUPQoSiyJVc5jWwbNqe05/gBZkqOTqJE4uZ01LNNwV+9qb3sfbM/11q9SkkhnmT12ikqpwNrNK1iW5yYPCCruet5O3S95Kp3htjvvZfH4KQ72d3nhmcdZX13GbpyO6MvCp/9BrBUPG9+/W0wHeEjdTY7639BC+Iyx77g7WPUGkqOySizLZG35Bi8++ySFQp7jp89x5sLdJJKpLmZtBTU8mLR/bf9RLuZZuX4ZIRQWTp4j4t7MKn1/7ZrMJr/ueZZUiwWKu5vEUyMkRsY6gVh21/db1dWuJ7ErRexaBSU1ilD1zg8UGbzCyv1BLGyTiF2lrkYxRHhXV5N/WrPRgJ2aE4gPu7Irpjnuro2SiWm7xil7n3lyajzBbqnOfsXo1pGu+e9H4V1eAUjcDNCnVYmKv1+yxUO63F6AjUJVRBxAkRYMYKU0/ynxNCgqVuHA/+FvlNn4T0pzXEIIMo018LnNVWzb6p58V/tQ6bIbFE9lmDt+hnq1wur1K60VSn71+ym5wJfZB1SEEEzOzHHHPfczMTnN+uoSzz/zBNtbG75fZm4Gkl59NcsHB5bOB/Uw2v3TQD1k6wUin04gcYOJm0kzTvLC00+wubHG1Mw8t999P2MTU414WDeYuPn0cnG663svuN8TKSUHu9us3bxKNJ5k/uRZNPdSf79nzVXe6x1r6oVauUhhZ51IMk1ybLK9MtKrgGUnmHTwdHVj1ytYlTwinkbRY4H3sznO5j3zBuJjZtnRbwNuYATQm3tOTOdY3+Z4w1gnC2mNitFcJhzOOlnIxohoCle3Oz09LaAagIayUGRTsEZfeVNgSRjRm6sJXIq/jzx1JYqNQtSqDKVUhFBQU6NIq45VKdCc4iCryB1L8XanqCrpyXlsyyS/s47btPUwCfxTegqaNySeSDF/4hyWZbJy/TLVatm3fkAXHbwGARVw9sgsHD/F7Xe9ilQ6w9K1l3nx2SfZ291uxJ+CO+94gQ8BLKEU7983wPTp/7AgMjCQ4P2ju04n8DhAsrO1wYvPPsHKzWtkRsa4/e77mV047soK0R9MfOX01HdfaM+Dc9G2bbbXl9leXyYzNsnssdMoitrFLAyYBAXh65US+e019ESqdVCW+4vfzdOrWn1dXWYds7APegzFm5K+2UZ2jtOPolYFge2s6mrJS0jrRDKmW9RtODCUnn21P7QdBmNxhZimsFJweVgCrJPmPOqK4NhYnNWDKmXDcunG9gT2so68NICF4j8w2RB2z1BIqjZR4fciyo5JdFspEkFVjaOFDND7WSlC1RHxDHalgG10u8/CxlLACdJnJmapl0sU9jY7lLh3Djof+mBF0JQ3GouzcPIciqKwev0ypWIuoH5XUddYBgUVGv2fPHOe2+68l0g0xvWXL/LSc0+xt7vdrURcA5IefsMAi5tPkELuCzBHATYhefaSK1Derq76zIerW9/nx6epd+6ajGzLYmd7k5eee5Kl61eIJ1Lcdtd9HD911kkFFMD0qMDE+dX5zTTqrN24Qn5/j6m540zOLPgy63iuXOVBYNLUHwD1Sonc1hpaLEl6YpZmoohecZNeri5pmxiFXVA1x9Xl3rwYMC9+1olm1dAa58NbQ3yvZzUbXel2dfXL2aUrToqV3bJFqS67QLgpsDfNyslxJ8XKjd1y93vpmacwNPCy4SZj72rQkiWoWYIR3WKzrqIEJI70I1Oo1JUIEauCJTRsRQ3ckxLEUsRSYNSwCvuIkUlQtAba+GwaxH9fSvOqFk+SGp+msLuBomqkRib6LiMO2kHfyRl0PcLCyXNsrFxn7eZVJmcXyY5OoHg2o0gZvD+l/3Ji50rQ9UQyxZnzt1MsFlhfWeLayxeJxRNMz84zPjHVsRnTO7Zey4vd8kH3pkivhE0SAeXea55OAnkPSoNwCgMifXm4Px5CduALJIBtmuxub7K5sUq9VmNkdJwTp28jkWxnwvVj7CfDUYBJuVRgc/kGCMH8ibPEEslOvkFg0hxPh8Sd0jfZ1CpFcltrRGJxUpNtMHGPrXO+eru6pLQx83sgJUp6zEnFRPetcFsnXjABnDNOrAqGEsFQIp1tQlgnOs4pjAeGQl32Vp5e62Q2rSGlZL3YPlmxn3WSjmpMZ6Jc2ixi2rJ1P4e1TuAQ+1Ak7U2OCo7y2DNUZmMmSVVSsRonyLW0osQ3RXyDamoMzTSJWhWqIfemdCml1Ch2bguzuI+Wnug6MyIoaaR0yddsEk1lsU2T0sEOqqqRyIx0g4XsTG/foXDBk7urDQKKojJ77DQ7G6tsrS1Rq5SZnF1EVZRPG6gApFJpzl64k1KxwMbqMjevvczayk2mZ+aZmJpG0/TOiRYdvwZ+XLhldK73ezna1A3+/akX92FgZ9A2g4KIbx8DAolRq7GztcH25jqmaTA6PsnpcwvE4smuukFg0sF7EDDxtHeUjmR/Z5O9rXXiiRRTCyfQND0QTLokk/4ruryKvVoukN9eIxJLNsDEvdG4f9zE64qXUmIV9pCWgZKZQCiepLPNNi4w8SPblsSNEjYKFTXuAawQ2YSlZCxqUbMbC51c4+lnnWSiCpmows0DA9Nug03nQLqtkzOTCfJVk/VcteuedFknIV+KAVKvNDWSfypGiaRqC4qmwohmU7MaKVl8ebV3sDc1pi0c11fCLKHZdUwR7btz3quohKKipkaxCrtOVuJEtqWNw1opzjCdRonsGLY0KextIhSFeCrTaEvHPPjl+XKDjhdUwLG1JmcXiMbibK8vU69WmFk8RSTSuRv3qEEFPHWkJJlKc/r87VTKZbbXV1hbucna6hITE1NMTs8RTyS6x9Kc8yC+HjmbNAi4uOmoQeMw7SAciDj1+vQZAkjcf5eLBbY21tjf3UYIwfjkNFMz80SiMZ+23cyPwsXVcR2JaRhsrt6kUio0sgU3Usz0AJMOHRUCTKSESinvBODjKVINN1fz2jBxE1tKrNIBtlFFpMYRWqStuJv/wri6bEnULCOwKWspukymEDSi26gCNmsqQU97yztL2zpRgfmUSr5mc1Bz7XULsE6aoDSbiZKMqDy5knfNlwdIvAAdgoayUFqdCMdKcWuS/bpCIm6R1mxypupI2tCI/YwOU9ExlAhRq4ql6IRJce8er5DSCajFM85KDS2CGom36wVYKc0J7TzYSyKFIDUyhbRt8jsbCCGIJdPuGoE76N0K1wsqrdQ0EjKj40RicTaWr7N09SVmFk6QSmc7nql+7qWwoEJQncYNjScSHDt9jrnFE2xvrbe+gNOZLBPTs4yMjrfdYT2ABY4GXLyj+Pum5pd433pDgojfJYlz/O7+7ja7WxuUigUikSizC8eZmJpGVXWftsFA4r56FGBSLubZXLkJwNyx0+2PriMGk3LxgOLuJtFEmuT4TBeYdHTlKusVN7ErBexqCTU1ApFYF5h46we5unS7jm7XKWsJLKF2WjQhrJOYsFtH+hp2sHXSRRJm0yoIwUq+3gE2btnd1gk4JzGeHE+wnq+Rrxid9ZtzJd3tu8E5iAY6Aljin4KjZUUIiYXgwFQY020qlsToyH3VqXG9VgpIqmoM1SwSNctUtSSKIgayUgCUeMpZsVHcR2Q1FFXvUnDuHF8dyrshY7O+EIL02AxSrpPbXkcIQTThrAAJ7fryn85WeSyeYPHUeTbXbrJ28yqjE1OMT82huHOLNRr48goFKo7EwXXahVokwuzCcWbmFjnY22Fna4PrL19E1XTGJyYZn5wmnmicWxIQO+pntTTldtMgAHOryful1r++T1nfguBLtpSUigX2tjfZ393Gsiwy2VFOnb1AdnSstaKpu20wmPQDks46/heaxZZtsbu5xsHuFslUhqn546ha87yZowWTUm6X4v62s89krL3s2Q0mLR3o6rpX3MSqlrDKeZREGqJJX6UdxtUlLJOIVaGmRjGUSBeY9CMVyZjuHJpV9GRuD1om3OSdjiiMxlWWcgaG3XmtqV/9xn9qPIktJdd2yq0LXnm91klYi3zwoHxLgqDTGiFvCFIqjOgWW3XHJxlWWUihUFXjJBuuL1vpn5LdPVQhHctCTY1i5bYx83vo2UmEqjQeOB8QauBcE9vcF5yklYLMxCz57XUOttYYmZojlki15sLP9eVWsJLgeEqzXNU0ZhdPkdvbZndjjXKxwMzCCaLx9iaww4FKc6b6u8CahUJRGJ2YYmxiimqlzM72Jvs7W2xtrBFPJBmbmHQO/YrG+gJLVz8BY/DSpwNkBl1r327nU+ZbsQcPz9+VSpn93W32drapVStEIlEmZ+YYn5gmGou1+u0Gk2AgcV89CjCpVEpsrtzANOpMNpM7tjJjDwcmfqOwbUlpf9tJp5IdJ9Y4JbEJJu5xutv1i5vYtYqToyuWhFhnctmmjH4bGL3WibRt4mYJS6jUAvab9LZObMZ0CxvYrStI2WmdBFHL1ZV2XF17Ff/UV37WyWhcZyod4aWNIoZle+atDUbt9sFg6kcDnNjo8zXfVHDSUbxq65pgt64yG7NIq5Jiw4xradA+Voqp6NTUKFGrQlnREIo6sJUiFAU1M46Z28Ys7qGlx1EUzxcA3eelSJeMTbZOPWfjY6EBKtnJ2Vb6iH6rvnrFU9ygIoRgZHyKeCLF5upNlq5eZHx6jtHWZrTBQQV6x1WaPIOslWaLWDzBwrGTzC0cp5A7YG9ni/XVZVaXbpBMpRkZm2CkeaSvC1BhOHBxjykMdWVEHhIkestyNCDiviylpFqpsL+/w8HeLpVSEVVVyY6Os3jiNOlMtvPe+7IPBpMOhTGoi8t1UeIcMLa3s8n+9gaRWJyFk+eJxuIdY/Fr1/zZC0y8y4Nt26aws0G1XCA1OkUsM9q6Kt1tZCffIDBpklWvYhb3EJE4SjKLc+yFv6urLbePq0tKYmYJCVTUBLIRMxrE1ZVRbSIKbNRULNk/EO+eo7m0hiIEy/lmSqUe1kmDjwDOTCbZLxtsFmotndxq157hbusk5OsUGlCmkypbJZtewfmWMkZQs5t5vmwqdYHdM6zaTTUlhm6bxMwyNT3VUwO1ZXKotfpM1dBSo5iFPaxSDpJZB1Q8VopfgL7t+mqrXoEgPTkLOxvkt9eR0iaRyvq7vjpxs9EeX1DBUx6NJ1g8dRu7W2vsbq5SzO0zvXCcaCNlhXTV7caBThQZOq7S6sjh1ayrKArZ0TGyo2PYlkVu3zk7fW3lJqtL14knks71kTGS6XQL4HD15WbdKj+kIXKrAMT9s1Ue2CAETxxlWSrkG0cG71KrVFBUlezIKLNzC2Syo91HU/t2EQwk7qtHYpWUi2ytLVGvVRmdnGFsYhohlFsCJpZpkdtew6hVSI/PEkumGwqyG0zcffYKwksJllHDLOw6KZtSo11g0tGuqWi9/TSYRcwyirQoaSlsoXS0CUNRxTn6Y99UqNm9H36vqysbURiJKdzMGRgWXfPgPiveDSzHRxNEVMEzq8VOAJGdYESrffec9qPQgDKV0KiZJrm6eyVB4xfRHZwHZ6dnQrUY1Wx2DJwgexN0fKyUtl/Y4VXWEiTNIrpZwdATgVZKkDKyJSiRGGoyi1U8QKjOiY+O7L0D9L6uLxoxlYkZintb5Hc2wLZJZEZpAawMEU/xgIo7SN8CCkUwObNAKjPC1uoSS1cuMjbpnLetKEoLANz8OyTu6wJr3zx3HQgHLAIns0DTJWZZFvmDfQ4OdtnZ2mBjdRlV00lnsmRGRklnsw3XmAv4fbpoXfs0h1PC4lFXtRDt7IYVUsgfUMgdUMjnsCwTPRIhMzLGwuJJ0tmRzv0/Hpn6AYm7vlc5BlEYMLEti52tNXJ720RicRZPnScaS3ja+4OJ7CwKBSZGvU5uaxXbNhmZWkCPxVtg0mYTvKIrKAhvGXXMwg5Ci6CkO8HELXoQMLitE82qotoGZTWB7XPqbD/rRJE247pN2RbkDNGuh7914iZNgfm0xn7VZr/h6uqwTlzkXiacjKgsjMS4tluiYtgd1ol7AoKsk7CwEhpQ8jWb2ZRKYc/Glv2D8yCwpWDPUJiOWKRUQalXoi+6laPd8E3G7Cq2pWGpQUf+Nlp7rJTm32osCZaFWc6DoqLFEp390B2gD3R9yQaojE2jKCr5vS1syyQ1MtFwRYWIp3TJ7w8qEkk8kWLx9G0c7Gywt71JIbfP5NwiyVTmCECl3WGHjAMCi8QBl5HxCUbHJ5DSCSjnD/bJ5w5Yvn4FKSV6JEo6kyGVzpJMp9uBfRcvb1dBNCjgDGLA9KwaBkBsm3K5RKlYoJjPUSzkMYw6QlFIptJMzc2TzY52jd9P1kGAxF1jKCBxXbSlpFTIsbW+jG2ZjE/PMTI+1Xq+/RTYYcGkVimT314DRWFk+hiaHukAE7dibpW6RAgKQltmA0xUHTUzhkTpGLykPZ7Ouex2dWlWjYhVo6bEsBS9C4T6u7psxiNO3GSn1jzjJBhMvICxmNGxpWQl35lVpGuZsGsgAjg3maJQN1nerwZbJ60yOkCaTnY9KTSgrOQNLkxGmU6qrDfOJ3Z6bbhWAl7wiqVQsCRZren68rdSgpbJ1pUIqrSImBWqioqNGnr3PE3Xl8A5i962sIr7KKqKokfxur7cQ/IqN9ERVXd+TY1Ooqoqhf1tLNMkOzHTsNYcBmGD9K6ufUFFURTGpuZIZUbZXl9m9cYV0tlRJqbn0SORgUEFelsruOr63tcAYGlxEoJUOkMqnWFu8TimaVIs5BvKNcf+3i7StlFUlUQySSKZJpFMEk8kicUTXV/qvUQ4DIVi4asd22RbFpVKmUq51ACRIpVyEdu2URSFRDLF+NR0A0QzzubVoK6OAEic8iHAxKWk67Uq2xsrlAo5kuksk7ML6HrU0/5owaScP6Cwt4UejZGZmENRVV8w6ejOxSsoCG+bdcz8DkLVUNPjDpi4eLjBpLO8DSZNUm0D3axQVyLUlIgvmPSjEc1GF07cxKZtnYShiZhKKiK4um9g2Z1g00GycxPjsdE4iYjKE8sH2E2rzNuvB6xpjmcA+WAAQDFs2CiazKYcc6vm+RxwlGTbNeRW9vuGQlyxGNcttg2Bn4pwrBvZ+lJvfbULQU2No1olYkaZik88Rbr/F/DFixCoqRHMgo2R30XPTqC6jvT0BuhbPD17U1rjw7kB8cwYiqaR39nA3jQZmZx19ga4NXw3FnWBilfxe0FFIIjE4syfOEsht8/O5io3r7zobCSbmEZVlY4uO+bHgyL9rJUOOX0BqMW4ddH90LnjRuCcKDkyOsbI6BjgKOFSqUi5VKBULJLb32NrfbXBShCNx4nFE8RicaKxGNFYjEg0RiQSvXWrvnq8Nc35q1QqbG9tUKtUqFYrVKtlatVq695FY3ESySSj4xMkU2niyZQDjn0Uzd8rkLgumpbF/vYG+7tbaLrO7LFTJNPZznfCrx+X0hkUTGwpKexuUSkcEEtnSY1OtVzRfmDSUsBhwMSoYxTaYCIaruKWBYB3/jrBpEm2BMU2iRhlLKFRVWKtILyXelkncWGRUm12DZWa3d/V5QaMmAqzKZXtskWh3oootYFM+qdYSeoqiyNxbu6XKdYs9y3rsk5aAOqe71Z5OFgZYKc8bJctxuIqC2mNKwcGzeB80BLiZjsbwY6hMhOxSCk2RVtta1SPldIKsLsAwhaCSmMXfdQsU9MS7RVbontxQHMinMttK0UIgZYew8rtYOR2ITuBqum+Afpg11eDX1NeJNFEhpFpjfzWGrvrS4xOz6PrMecmBwTphVvQAUAFIciMjJFMZ9nbWWdve4P8/i7j03NkRkbbrjPfe3E4a6W7botxx0V3O/ffzTJFVUlnsqQz2Va5ZZpUKiUq5TLVSplqpcLezpZzMJiLv65HiEQj6HoETdedf5qOqqqomoaqqCiKgqKqCCEQQmlZjbKh+aR0FpfYtoVt2Y0z6E0sy8Q0TUzDwDAMDKOOUa+xdOMqAFvrKyxdv0IkGiUai5PJjhGfTRCPJ4gmkqiqO5uu7PwZMGXeWff7y69dWCBx1w0CEykluf1ddrfWsG2LsclpRiamG2Do5dGNZr5g0vgjaJ8JgGmajeB7ldT4FPHUSKNNu9YwYAJgGzWMwm4HmHQobG87l3JvlzfONpEWEbOELRSqaqLjJQjr6tKwGdVtSj77TdzM/MBEIDmW1qmYkrWC2bhnvs1xWycIOD+dolS3uLlbac+P+xa2rBDXuJGt8g7eIWigfShSwnLe4OxYhIm4ym7VE6AX3VZKU701V31lNZta40hLL9kSlKC5FipVLUHCLGHbNSzFnWqipd1pgpCXTZO3EAI1M4GV38bM76BkJ0HVugP0LgBo9eETT2lW0KMJRmePkWuAysjELLFEuieogA9w9AGVZitVVZmcXiA7OsHO5iobKzc42N1icmaeRCrd5u2dRxf/Zp1ga8WpMTCwNCp4gcTN1VuuahqpdNbJEuAi27ap16rUajXqtSr1eg2jXsc0DMrFIqZpYJpm6+Cww5Cqaqiahqbr6LpOIpFEy44yNjEFwOziCe598GFnUYQfgxBv3WGBxF3rKICkWMixu7lGrVYhPTLG+NQcejP9jwswerm4un6GAJNatUxuax0EjEwvoEfjjTbtWr5g0uonGEysWhWjsIfQdLTMGIhOMHEPod9+EyFtYkYJJyt6ArvxXAfFTfxIQTIRsTBs2DEa+01cANayTgJoPqWhqYKru/UusOm1ifHEaIK47ri6pOtCS36fMXeASKs8JJow6D4UBCVDslu2mEmq5GtW4wAYfyuhKVRTyH1TIaZYjGkmW4aGlKLLSvHbl0LTBBYaNTVG1KxSFSqykXYiaINlk7wr0ITigIqZ26ae2yGSnUA0dvkGub5aq3tldzxFNoBT0SKMzC5S2Nlgf2uV1Mg4qexEA6y6V34NAyrNe9EsiERizC2eplIusLOxxvL1l0mm0kxMzxFLJHu6wPpbK+6ZHABYcFVoVAoCEr9H1c1SURTH/RVPBHTkkG3b2JaF1bA6nAPSZMMa6RAFIRQURXF+qopj3aha4GBSaSediK7rjtskaJwB1BtE/Ev82g4KJH59NyuUSwV2NteolkvEUykWF25rz7EXLEKAifRcC9wBLyWl/D7F/R30aJzM5AyKojXatBkEgonsAybVCkZxD0WPoqZHO8DELaIXJN3K3e1+ipolJJKKmsJqLJPutUS4pYSbvJBM6I5VsVVXg8EkwDoZiQpGYyo3c3VqVmePfoH4pnWSiWnOqq6dEsWa1QUg7va9rJPWWI/a5dWQEwGsFk0yUZWFtM71vNm6BvS0UkCwa6jMRJ2lxPtme5VDWKorUVQsx/UlksjGw9hrs6PE4/oChKKiZyYx8m1QUbyg4uP68o2nuEFFUclMzlHO7VI62MWoVRmZmEXRtK4g/WFBpZlmWwDxRJqFU+coFXLsbK5x8+olUpks41OzxAOUcZC1AoMDi3+bVkddlYIAxu+al/y6URQHJDR0n6v9eYauG/LF8nVJhOzFD0Sc8hDg1aN/JFRKRXa216kUC0TjceZOnCaeTHfuh+rgEwwmsrOoE0xa9dpgYlkm+Z0NauUSiewYiZFx2qsi2wwGBZMmmZUSZukAJRJ38nMJ0QEm0v1PdvLvCsJLZ+OisG0qWrIFJl1T2tPVJRnVrFYQ3pQi8PHxA5Oo4lgnuxWTvartjN913SNIC0wURXB+KkWuYrJ8UG3PrGyPvX3vXON23VAPBod+gQawUNovsi1huWBweiTCWFSwV3OkCWOl1HGWEk9ELKq2oGIPZqUoQEVJkJBFIkaZeiSFN4mkdLWBbgXkjEWC6oCKWXBARc+OdwTqm/GUYNdXd5DeuSZIjkygR+Pkt9fZWbvByOQckXjiloKKQJDKjJBMZynk9tnbWmfpykWS6SzjUzPEE8nue+OxVppyDAIs3jb+7Voddv4dADBuvkESHJZC8RnA3O8PIr17vVVAIm1JpVxkb3uDcrFAJBZn5thJJ+A+BJD4/ewHJrVKuXUKanZ6nkg86WrTZtAPTDpEashoS4lVLmKWcyixFGoy0wYTl3hunenm3xWEtx3LRNgWFc9ek35LhN2UVp2kjzt1teN8E3efXuupSYqA41mNmilZLbQ/2sME4k+PJ9AUwcXNQpd14beJ0T2/XXU97fvRYBZKU2Hi7EvZrVjMpDSKRiM5mUsjBVspOInQTMmobmHWBeaAVgpCUFGTJMwiulGirqcaARJHtfoBiCNG20ppXVFVtMwkZn4HI7eDyE6iaLpvPKWNcW5Q6YynuK9F4knG5o6T315nb2OJ1MgEyZFxbMFAoNIccxhQcWR0Avfp7CiFgz32djZZunqJRCrN2MQ0iVQa72qpXsDiDw4dEnv+6gVIXjY+D6vHuvy00AAvTb9mg4CIl8ewQOIny//f3nuHzZKchb2/6jR5vnTy7tldxV1pJQFGAoEiGIOQQICvH0wwXBkbE0wwOAImC2wjjEk2YC7YAgMGg68Fhot9fW2QhMGIIGmVw+YTvzh5pkPV/aO6uqt7etJ3zq7k5zl1nu/MTHeFt6q769fv+1bQ5qUexwc3mIxH1OoNLly+j1Z3u3j9bwNMqkZyge7shycHjHtH+LUmnTMXcTz31DApT1yUShEPeyTTIW6zi9NoF2FiOtBSu9gwsdvPLEXvyJip10IKT3fa5XRKVfo9DCjqjmTLS+hFDsPEsbSPeZgYptjAuNx28YTgQ/2QpFwB8rYrm7rOtAPOd2q8//qQaSxzbaTEjxwg+X1jDxOuOrZO2Gg/lHIndHUY0Q5q3N3xeLgXA+tpKVLoocSBk7CbLiCpO+w1tRSl9CKSXotGPKQWjwj9Vmqrz3r2LE1BopLpC7T5y+ueIe4fEJ7sa/NXOqlqXX/KIqi4ns/2hcuMTw4Znhwwm4zZOnsBzw/Whopp/0zjKvXeqpgyOy+EoLuzR2d7l2H/hJODGzz56EeoNRrs7p2jvbVTMTu7CJbVmod9qy3XWqrTV4RVHelphg6fEhjrZFOd8/oQKce+VZBIKekfH3JyeJNwNqPebHPp3mfRKL9IVIDsVv0l+kPfkXE4o3dwjTgKaW6fodHVW+vePphIov4xKpritndw681Sp1mESRkKVrQcJskYV0WpmasaJpTTWvIrBb5Q7HoJo9jhOJ6HiZbdkq8EkzMNh62ayyMnIdM47dCt83PaRSpIzXN49pkWNwYhN4azuReVTSYx2oMVbMCsChtqKOn/qZYSSz3q61k7PmebLgfjZG0tRaX+lPM1DZWjePHGMmUZDFSSdORXPR7hRxMiv4GwhomVTV9YJWSjvkjf8R0Xf+ssUf+QsLdP0N3DCepz/pQMjGl9bKhkAhb8Lrpzbu2cIWg06R9c5/DKo3T2ztFob+lpmhtAZRMTGFb5na0d2t1tJqMBJ4c3ufbkY3g3rrK1oxd19Pzyxl5F/4qRabnmsRwuWZvYx0/BhtsFh3WLmftcnGLtPKti3ypIonDGyeEB/eMDpExodbY5d9e91CtMnXOgOIVWAtXOd6kU4/4xw5MD/UJ1/h68Wi2LZ40NzeqxMUxkQtQ7RCUxbmcXJ6hn6aqGB9tQyLO3nPAGJjJi4s7DpNA0arHfxBXaCR8qOIyqfcTLLnPbF1xoudwcxfTNfJMKmJS1EwE8cL5NlCg+tD/MoZA3c95+lrx5O5jjuYyV4FoRbnk/lFEk2R8lnG+5DEPJNF5fS4mk4DB0OBvIdH6KYJWWUi5fOj4zt0ktGePFgtirm/VfFjp659cdS7ti4eBv7ZEMjrRPpbOLm61btNhJb6BS5aTPoAL49Sa7l+5leHRA/+A609GArb0L+H5QCRUtK7cOFcjA0mx3aba7hLMJJ4f7HB3c4Gj/Ou3uNtu7Z2i02lkb29pKKas1TFqL4WLyyNqxfO40kLmFsKofL3RKlWc2y78IhTXzWJCfUnqTq5PDA8bDHo7j0tnZY3v3LH5QK7x52hktlWETmFidEkAUzegf3CCaTWh0dmjtnLFU+tsDkySOiPqHoBRuOpimCiZ2SXNv3BZMUDZMmgWY5G2U57PIb+KgOOMnJAr27ZnwqljmIu3Ed+By12M4U1wbxWk8KoMNE5Tivr0mrcDjnU/2SFJbnOlvs/qX61PKP5cnb6isjmvep7e2HwqAgBujhHbN4Z6ux0eOo6Vaiuk5zT02lQ79GLqeJI4FM1m92Noi05dEgBsQoqgnExCCxKlTNn2tGvWVHcfB7ezB8IRocISSCW6jjWs9FBnzLKiYk6ugIhyX7pnz1Ftt+oc3OLj6CJ2ds7Q6OwjHMjPZn3ZPznpQsRNUxQlqDc5duoczFy7RPzmid3jAE498mKBWo7u9R3dnV4MO6waj2seSn5u7dFbLZrHmjhTPrH3vrihzs3yyNCvP3jpE9PlbA0kUzugfH9I7OSQOI2r1Bmcv3kMnXalYZe+085llgLgNWon+0G+4o94Ro94hjuezdf4yQb2Zy1CCif12bOq2FkzCCVH/WE9Y7O7l+xwxDxNztZYND0Yp/NiGiT8/JLkCJsVm0wf3/ASB4kboEm8IEyHg3q5Hkige64cZTBZpJ3bYafrctVXnIwdj+rO4CAVTByu9fU1s7aRQ3+Jby5p3/QZAMT6CspYi0x7v8Z6e8Hip7fHkIF6opVgyps5p6MUC3xHseHpplkQ5RS1lWVYpGGK3xgxFLdbD5BK/bkfBppidnW36srwquO1thOsSj3qoJIb2Nq5I9R4LKjrnFLBpz70KKgrtsN+7dB/D4336hzeYjPps713Ar9WroYL9xbrgC/wqRq5F2ooJjuOxvXuO7d2zTMZD+seHHO1f5/DmVZqtjp6V393OZoFXOe9NlpvDpSjMspt2UXa3HxpVsVanqJLjtBCZKz39kcQxw/4J/ZMjJuOh1ka2duhu71FrNNNrshoklbLcAkzC2YT+4Q3iMKTZ3aG5lS5zgrLS5RkVTS3z5Sgq5pkoRTwZkIwHiKCO294p3IOrYFLu2M1BP0p9JqmZy65uGSbl5so6+xQmnlDcmLlEKofJuuFyx8N3BR85ijDTTRbBxNZOaq4eInwwCnnyZDJn6iqIoPL6F2RTeX0WHXtK5qFYZWF6VYGuZJjAlUHMPVs+o8jhZGo6vMVaCpCNeDoMHc7XJHtewn4EqgwVAwQLDuWl5yNX7wtdi6daU/FqrGv60lKZLlgL7ja7CCeFioyhs4vruAWo5GJtDhXhOHT2zlNvdekf3mD/6qO0u7u0t8/guM5KqAC3RVsx5xvNDs1Wh+RizLB3wuDkiGtPPobjPEGrs0VnSw9J1svn52Cx27VKy1huwloPI6fgxprhdDmvAxAd73QQMWUkScJo0GPYP2Y06INSNFsdLtx1n74WBvRLQGJ/XQWSQlzrQBVIZJIwODlgMjjBC2rsXLwHL6jnshRgknfsmbx2lna+hTZQKCWJBscks0k6kquTdwWcDiZKKvxohKtiDRPHzzrpMkywyrFNXQYmO56kJhT7kZNO9C625Srt5HzLpRMIHj2JmSZyoalr3m+ieN75DrFUfPDGqBjZAmEZiMbUlWknmTxF7URZ8q4bNlrLy2gUVb4UheJkKmn5CZfaHpMowqxFto5NXCE4CF3OBzF7fsLBgkUkjSwFqFjmq8it4wjwowlABhVz1851gGp+KLFtxHLqLXzXIx4cEZ7s43f38DyfqpFfp4IK4Ncb7F26l1H/mNHJIdPRgM7uWerWhLONoQJzYDHaiq73fBzTto7jsbV7hq3dM0ThjGHvmEHvmKuPP4LjOLQ63XS+S1fPMDdZLZgRX+7D1veRPHUYOVUov9lx6xAp56EUxHHEaNBj1O8xHvaRStFotDhz/i463W1cvzhXalmGC0FinSwDRJXOl2EilWQ67DM42UcpRXv3HPX2dqYhFdPmP04DExlH2vScJPjdPUTQKNR6E5hk+UpFEI1wVMLUa5GIapgU5FgCk6YrOQgdpomTdfrrmrq26w5nGy5XBzH9MFlq6iqHZ51p0Qxc/vzJPpGURe3Ebg/L1FW8Bua4qSfzx5aUXxU2cMqrQk+gzP+WluIKuDqMaQXan/LRkzi7wKu1FIiBg8jjXBCz4yUcx26mldhaSmV/lIFBZPs7G6hIr27duMU8CrJlZizd/RpQOH5NjwAbHBGe3ER0dnBrzbmRX7cCFYSgvbVHvdVhcHSTk5tXCRpNunvn8YPaXHWr/Cqk+WSHy+BJG3yVGSxtTt2GQY2dsxfYOXuBaDZl0Dth2D/h2hOPIoSg0WzR6m7RancJavUcgBUTFhf5SJ5uJ/yqMNf3VnTQxfibg68IEb0B13jYZzToMR3rt816s83euUu0u9upg91Ov6DMEiQq5auKU5ZrAUzC2Zj+0U2i2ZRaq0N75xxO+lKxyF+iZcjPrwuTZDYhGh6D0CMw8fxCzRctqZLnUYSJUqCkTGEimXotYuHNwaSQXwVMzNmtFCaHkcP4FDBp+oK72i6Hk4T9SbzSb2JrJ+fbARe6NT50wyytYsFEVdXF9htZbZTJVK538UKtq6dsvPTKKi0FJXi0F/KcnRp3dVye6Bs1hYrRVfMhVHo48Rk/IXEFA+lmjbSu6YsSVGIg8Wyfiip2vGnlqpz0pucVroe/dYZkeMKsf4TfDPGaWzjWsN9bhYpC4XkBO+fuZjYZMjza5+DKozQ7W7R3zuC5nhX3NmorC+KlzWKaFL9WZ/fcBfbOXSCKQkbp/iaHN66yf+2KXlCx3aHZ7tJotTOnvk6/2UivPN3ic7cS1mFAuZPNPk8BEDs9aKf6aDhgPBwwGQ2I41jvn9LucO7SPbTaW3i+n6XLZbh1kBTqUj61ACRxHDI8OWAy7OMFNbYvpE53Cwh52mJmZZiUyyrDREpJMu4RT4Y4QRO3tQ2OU6j9oiVVTL2rYIJMqIUa1hOvTSLcAkzydpuHSbEZFR1H0nYlx5HDKJ6HyapQcwX3dn2GodQrCC8JZZi0A4dnn21xrTfjWn9WvCcs2W0gZW1gYFU4bpm68kacg9I6YUOnfPrmbt6KsxrkWoojFGEseGIQ8Ywtn2lTcTDJb5fyro7ZTZiCChQT6XASw7afkMQwrhj5ldaZAlRs85UQ2qeC0VQUiVsH8hnudlOZfqvspC9ARTjaGegHRKMeMgoJOrs4rn9LULFlMJ19rdEmuKvFODWDTYZ9vdhkdwccZyVUdIbrayuFeLAULArw/ICtvbNs751FSslkNGQ07DMeDugdHwEQ1Go0mm29cVazNafBLLtV14HN7QibZn8ac5ZSinA2ZTIeMhmNmIyGegdHoNZo0t3e0xButhDWMkKFTu5WQFIRbw4k1g8bJlImDHuHjPvHCMehu3eeWnsLEAVQVMGkABvmYWKOF2ASR4SDI1Qc4Ta3EfVWeh+vNnOZulfBRCQxfjQCBFO/TZLu2igXpVXFmfCGXwpF20noeJKTyGFgwaTYlIu1E9dR3LvlEyaSx3oRErW2qct34HkXOgymMR/eH2XlrGvqonC8JHfp2KL0y8LaQLm8XedKutCYPeLLXOyyIao/k9wYJZxrukxixShSmZayyvQFikHi4ArFlpcgI8FU6b0Zlpm+ylCRpFARgiCeIpQi9hqYrrvKn1J20mdGsAwqAq/RwfECosERs5Ob+J0dvKB5aqjYDkYbKgJBa2uXRrvL6OSI4fEB4/4x7Z0zNNvWOkymKYEyWArDfKvinBIskMstHIdmp0srXZU3jiMmoyHj0ZDpeEj/5FA/SK5LvdGklq4eXKs38K1Ns8pDu5/ucFrNo5zHbDZlNp0wm5i9XcZIKTGbcLW72zRabRrNNq7nFSpblmBdH8lC+auAU05bARKlJKPBCaOTQ5SSNLs7NLZ2cRx3DhTmubQzs+OosgwLYBJPR0TDE4Tj4G2dRWTr6t0qTCKCaKz3M/FaSAsmVKW1YGKbugxMup6kFzkMkvk1BE3Zi2AihOK+LR8BPHoSkajlMLG1EwU873wHAbzv+lDvvmjDxJI/b+qiqavgS1JWvY22N9e+as5MtiysDZT7dhsoBVd7U2wtxRbO1lKEElwfxdQ9wT0dj4/29Hpfm4Re7OAK2PESjmIIlV7GYJHpq8o6UoTKBIEi8ppkhqMl/hQDFYPLTKNQCsevEWyfIxocE/YOkY0Zfms7m0uyLlR0waIAFSONGU3muB6dvXO0ujsMjg/oHVxn2Duku60d986yUV7pjbKOGUwfWg8smPYgN0uZqK7n09naobO1A+iRStPJiOl4xHQy1uuL7d8A9CrBQb1OrVYnqDUIajX8QP+Vl4Ux9ThNuB2wsIOUkiicEab7tMxmU71fy2yCkro1fT+g3miye/Yi9WaTeqOV16nUqxc7/AWyngIkFUXNgQRymCipmAx7DHsHyDim3t6itb2XrcR9GhNXdqYEomyOiZREwxOS2Qin1sRtbqcmLjv2+jDJ2wWceIYfT0iEz8xr6nlrFkxUKW15NFQVTPqxQz/J+yLb1LUMJqC4p+sROIKPHIWEsgyu5X6T55xp0ql7vOtKn1lc6kwt+e08iudP6YgvgWhZWBsojx9PuG+vwWAaMwiTSi2laufGJwYxz972ubfr8/BJpIe7ramlIPTKxMJP2PUSDmOI1Hwns9T0hb64kVNDeYIgHhMoReS3NBgz+S3fRCk9FlTSkkCpdAn8PZLpiHjUI4lm1Dq7OH6wNlQonVeWHOZ/kQ5FdHyfnXOXiGa7DHoHHO9fxT8JaG+fycCSNampUNZGxd7/1GApxc/bv5B9IbrrurTaXVrtbnYsjiNmkwmz2YRwOmE2mzLs90jSjbKEAM/z8YIavu/jmR0aPV9vguX5uK6X7cx4u4JSSu/eGKd/Scxo2Afg5Gifxz/6QaJIb/BlguO6BLU6tXqDztYutXqDWr2htY9C5sWGKT+iTxtIrB9FkPQZ9Q6I44h6q0Pr/B6u2Uu+BIMqmFSZuLKo1rmCiSuaaROXlHjtHURg74h4OpgoFEoqvHiKF8+I3BqhW89gYjfBusOD207ClifpxQ69eA2YVIS7Ox4t3+Hhk5CpvbfJir5aAnd1a5zv1vjgjSG9SZyVtY6pa96EZYEkTWSOUTi2vqnLhLWB8tjRhO2Gz/3n27zzyR6xSjv/ckRV1FISqXi0F/HsnYDLHY/H+rGeFLgBVA4jl7NBDpVYOQtNX4p505cJsROgfEEtGuNHQyK/BSKdU7HSSZ/6jzJI6DjaBNbG8WskgyOmJzfxm128ZieLuAgqML+gpBHC9pFkOFMghcKt1dg9dzfhdMIwBYt3EtDe0rb4rE0WgKU8230ZWMon1tVasvhzmpcOnufjdfzMTGZkS+KIcDYjCmfpFrwhcRQyGY+Io6iyE3VdF8fVW/8Kx8ERDmb7X1GaFZs9VNk2wBKl9OZcUsoMaHYY9E8ArWn5tRqNdkdrUX4Nv1bDTXf8rAxq6c/lb363CSSF73MgkUwGPUb9Iw2SZofuubsKo8puh4nLnLNnvsejHslkCF6Av3UGkQ46sV+nyqsGm+NZx0mxQ9d10hMWHRkx8xrEbq3gxF8016R6eLCk60o6ruQkdugvgUkhlLSTi22HrZrDo72IUah1kXVNXbtNn2fsNXnyeMr1fjgPE1VsD/s6nMbUVTy2GVjWd8orbbf75Mtb3H++zXuvD43kzGkp5MOIAUIJj/Ujnrnlc6ntcnW06XatZuSXnvhYBRXTssXVVC1/itLOdun4TP029XhEEA6I/DZkk8PsEovpV0HF8XzE9jnkuE807pGEE+2w9/yFUIH5VYqrnPWmoQ1UELpDCOoNduuXCcMJw5NDTg6uMTw5oNXdodnZ1h1sXpTVLLqm64DF1FofLs2Or2ZOMW0FYOyiiudEqokEQKciLz2ZLo6jVHtIkEn6KTUQpEy0yckCRlmFEkJvhJbt3GhA5Lp6T3rXw/XcTBs69853AbBz5gLn77qvuqIFQZf+vH0QWRB/GUhA3zsySRgPThj3j5FJTK1VBInV/xZAotMXM11o4kq/lE1cMgrTuSUxTrOLU29b9+KtwQQp9UguJZl5esLiaWECii03Hc0Vawd8GSZ2WGTqOtd02G24PNmP6M/kRjBpBC4PnGtxOA55+HBcLC9r3xwut8vUlV1PiuBZFTYaNhwmkg/cGPCCS13u3a7z2Ml05TBiobQXYhTBk4OYy12fMFEcTOVGWopUgoPI4awv2fMTjiKIU/0o0zDs+OTaUwYTlR5zXKZBm1pooNJCef7cyKNNoSKEwG1t4QZ1wuExs+MbeK2uduIjClAB7aArQAUqnfWLTGAy7dGDoMHuubuJoimjkyP6R/sMTg5pdbb1simev9QMtilY9KklJrGKtHmZ88eWQaYc0fE8amVT0oqw3qOQxq2MvMKkVpFmI4iUEjyVIImjkHH/hMngBIWi3urS3NrNVpu2O5yC3Gq5VlL8nWdkw0QpRTLuE48H4Pl42+cQrm/nmP2/aD+TZTARSUwQjpAIpl4b5bhLYZLVpgQTU9KWl9ByJEexyzAWGUzsYMpfBJO9hsPZlp64eDTZDCaeK3jwQptxlPD+68M8fkUHX4bBHPAy8FhprWN25LIj/imZ2GjKO57EPHY45r69FoMw4XiS25Kz26E0jNhA5XgmCUYx51sesYrpzaq99KasKqjsp1DZNVBRTsGspez4aNOX7djJhy07zII2QTTGj0bEqo70aojUGVjuU/PhxPrsIqgA4NeobZ8jHg+IR32S2YSgvYPrBxlUykvfZwBUVDrrF5nAjLbiIPD9OtvnLhFHkR5u3D9m2D+i0ezQ6u7oYbumRrcAFtMC+lT1MvXVB6vDqpefsjVpE0CcprzVGax16NQQgdsLkkRJwumYcf+E2XiI4zg0uts0uzvWpERTbkl28yyWSrDjVWkl5lymlYQzouFxqpV0cBsdKNw78/4Sk9VKmCiFG4d48YREeEy9JuW95KtgYn6XYaJnwCfUHclh5DJKilv3KlUsfxFMduqCi22XG6OEg8lmVhlXwIMXOijgPVcHJLIIE9PN2W0yB5Pst9VmqgJIVdqNlZdpq3XCBlsAa1AAPHEypV33ee7ZFu+62mcay7Uc9AA3xwmBI7jUdomlHk5c1lKW9T8GKmdSTeXQQCUtO3PnqSJUyk56XZ4g9Jv4yQwvniBVQuw3C/M8tFgGaOtDRQkHv7WFGzSIhifMTm7iNtoEza6G1tx+Kix01msh5q+Ilq2orThK4Hk+3b1ztLf3mAx7jPvHjK/1CWp1Wp1tGq1uPtpoBViyy5L9KEtRvtXE/K+qu3EDP/otA+BWwlxPX31YH1tDULX45yYQWfjdOhgnMdNRn3H/hDia4fk1OnvnqLe6cy9OpwFJ8XceraCVyIR41COejnD8Gl7nnF5uXtmi3hpM/GiMm0SEjna+m2f1NDBBKfb8mEAoDiKXiQWTdUZ0mbBTd7ir47I/Trg+irN2WUc7EUpx/8UOdd/hXVf6hIlaCpMCVEy1bZgUYEnhWNYeJe2mHHfdcOrFIT90Y8gn3N3l+efbvOvqoPphUPNaCkLw5DDGc3wudzwe7cdM4/VNX7qjz2fTG/NXZEEl41oaFjnplQKEIPLqSOFqbUUOiIIWuN4aUAFLtDmoSMDxA4LtsySTEfG4z2Q2IWhr0DgOBfMWVDvrF5nAFmkrOr32E7S2dml2dwgnI8b9Y04OrtM7ukmj1aXV2cIP0smGFWCBJVpLdqB8ya20Je2lkGzRTboBaG5b2OCBKXbiayY8DURKEdcFiZ4HM2Yy6DEd6eey3mzT3j1LUM9HUBVlMFlsDpO58tMviVLI2VgvrKoUfnsbUWsBwkpn/78aJgUYoBAywY/GCCn10vNuMJfPOjAxQSjFrh/jCcV+6DKVlmXD1LcKJqW23AocLrVdDiYJV4ebwQSleNbZFlt1j4eu9bNlVcphDiYlGFA4bsGhkJ4CCG1TVxlG677UbWbyEgrzxhyjeN/1IZ90d5cHzrd47/VhtZZCNVQe78c8Y9vj3q7Ho70YY/3KylkCFZQ+dhC57KVQOY4hwhqxVYKQybzspDcNlbg+M6FNYMFsQBy0UF6wAirm5l+sqUgAIfCabdxag2h0wqx/iBfU8VvbuOnyGgud9VAwgWlB5q5OKl9+3pjBULpjrzXb1JptkihiMjxhPOgxHpzgBzWa7S0ara4e5lrWQBZpLXmxC2Sa73ALC2qWQqWp7GkOq4pWWTewWUblFOtCpPxzGUiSOGI07DEZ9kiiENcLaG3tUW/r61qV9nZqJea8BGQcEg9PkFGIU2vgtbYQhQmRxf+XOd/14XmYOHFIEE+QCMapvwROBxMFuCh2gxihFDdDj9DqjxbBJG+m3NS1FWjN5GiacGWwOUzu2W1wvhPw/htDTsZxHl/lALEvZqXfxPTDWX3zNiiatdYzdansv9Vhoz3loWjGmkYJ77s+5EWXOjxzt8nDR+OFDvpykCge7cU8c9vj3i2PR08iQlXUIBbKUYLKrp+w4yX0EpgpS5W3oLLQSW8cwgqk4+Z+lXBIIuskfqM027wMFV3GUp8KKVRdl1r3jN4kaHTC9PgGXqNN0OrqiVwFZ321CWxtbQXLDGZpMK7v0945S3v7DLPJiMmwR/94n97RTeqNFo1Wl3qzjeMVl7tZpLXAenAxrVQOyyAzH/f0YRNOleXcxBey6NDKUTKq8uvC7yiQScx0NGA86hNOxwjHodZo0909j19v5ObXUvo5kFgnb0krkUnqMxwhHL32nbDmseSl3QJMlMSLJnhJSOz4TN1c6zotTHwku35MogQ3Q4/EPE0LYGJC2W9iw+TJU8Dk4lady9t1Pnow5uYgXAiTrF751ZuDSdlUZcPE5sNapi618gnIwil2bFTYb8q9ScSH98c892yLaZxwvT9L45naL9ZSEqV49CTmmTs+9275PNqLiNRy01eVg/Yoctn2ErbdmH7iMlEOZk0kVYZKCQjGnyKMtiIEod/CS2Z48RQhY+Kgpd+w0jJXQcW0jblCBRMYCieoU/MvEE8HxOMByWys5640WjjCyYABJRMYrK+tLDCDZWmE1lrqzTYySZiOB0yGPY4PriGEoN5oUW91qDduES6VMtrSLr9VbY/aJlA4bXlrZrLOoVNDpPzb/i7jmOl4yHQ0YDrVCx0G9SZbZy5Sa7YLvpHbDZKCLNb5RCmSyZB4MgDAbW7hpmtwzaWzSt/EX5JWniAa46iEmdcgEsEcTKpmwNu/yzCpCcmOFxNKwUFktu1dDhOl5mGyXdNmrkqYrBHOtQOeudfkieMxV3rTtWBSHuJbhomRbdGorry9i6auubjW9VgVNnDKm9xFZvoynfv1wYym73DfbpNpLDkZRxk0VkElUopHTiKeuZ1DJV4BFQOIrAgEJ7G+GbpugithKAHhLHTSV438yqECsVdHOh5BNCKY9bUJzA3WgkrGEmG4UvKraJHxG128WpNo1CccHhNPhgTtLZygjoMzbwLLf2YlVWkr1hWbM4NBESwKEK5Ls7NNs7NNEke6sxoNON7XcKnVm9RTk5lZATcrZQlc0iKqe9s11Y3bAoDThrkeOf9+KoCUEq4LkTgMmY31umizmZ6LENQadHfOUWt1cF0v7+yqxC+UWazArYBEKUUcTohHfZSMcestPXrLcSvSFuXbCCZK4SR6CRWJy8Tr6JWCS3ltBhNFy5F0vYRx7HAYO7AEJln1K2CyU3O41NE+kytVKwdn+VRrJ7sNj2efa3GtP+WRo0m1dWkJTJRVr2LcvB0WTmBUdprFcdcNG+yHQrpDoTWSKeOL4uGjCXXf5blnW7zn+oDxLGEd0xdAJOGRnobKfV2fR/txYby3yv6rhooZMTVIXKQSbHkJrlD0E1DCscCjoy8b+ZVDRSEdj1nQwY8neLMh0quR+A2dJ7cOFYVCOB5BZxfZaBONekx7B7hBDb+1hZduY2ybwGC1tlI2g2lZl4DFysL1fFpbu7S2dpEGLuMhJ4c34fAGflCj3mhRa7YJLLMKzHeoy5asX3iX3opd67Rhgyem2LlsBpCqoqp+KykJZxNm4xGz8ZA4CkHobaO7e+epNdrZxmYq+zef53ogyQ9uApM4nBKP+9pPEtTx0km8dtnllxvFeiYuO71SCUE0wUkiIjcgchvZcwDLYWLnWYbJlpvQdCX9yKGXLIaJ3X5VMNmrO1xouxyMk3zCdto5r2Pq2q673H++zcEw1KsH2/ENECiGZX6T4mivot+k0N6lPLI2t+NWgWdFON0or7TDLSwVohQfujnkBZe6PP98h/dc7TNNsgUeWKalgCJMBI+cRDxj2+e+rh79ZfarrxpIrCqgghKMpEMSof0qbsxJ4mVQgXzZkVVQ0bEVCIfIbyFdP13OISb2m6h0QpZQeWe/DCpG6IKzHm0CEwgcLyDYOoOMpsSjHtPjm3i1BkFrC8cL1tZWzPWww0qwWFqgvYOp4/k0t3Zpbu2ikoTZZMR0MmQ07DHoHeEIhyBdPTioNwsrB+vqrgaMLSOmTh+DsE6x+gG9/RCRShGFU8LJWP9Nx/oFxHOpNVq0ds4Q1POFJW2EbAoSuEWnezQjHPeR4UyPYNw6i0jXrlNVaS3YbeovEUlILR6jFEz9FtLMei/ltWgJevPbholAsesl+EJyGLpMpFNIV4aJYjFMzjVczrZcboxiboyTQie9Dky6NZcHLnQ4GUd84MZwMUyUBcr8MlbDJIub179wzKpY2dS1yseyTtjI5JUxJFdNsE1fsYL3XRvworu6PO+ihkokc2isgsrMhsqWXvcrMQWXTV8l2WwBpzjsR4I9P+aMF3OcuMS4G0EFDKt02YkTkAQeQZw67L0aidcgG0VWysesUmwEtJ31Ou+iX0WnEXo4sV9HzsZE4z7jo+t49SZBc0sv77JCW6laEt+ETcBSdgcJ16Xe7lJvd8HqAGfTEf0jvRWsXjm4SVBvENQa+LV6YcXgRZ3xqr1RKtOsEec0bKqScRNfyKJy7WMy1UDC6YQo/VRSIhyHoNbQAGm08Pyg5ENSlfk9PSAJU5BMEZ6vt+P1a4Vrt45WYo4VgKJK5SuJF09w41CPvvQa6CXn03qcAiYK8IVk19OWk/3QY6ZEId0mMLnYdtmtu1wbRuxP5MYw6QQOz7/QYTCNeN+NgSXnhn6TTMYiDOZNfrb8VnvbYKmIm90faz5Mm43yEiKDiiicI9NSQgnvvTbgE+7q8rwLHd57bUBi0q5RTijh4RNj/tKaykKoWIDI5dACRgj2Q4/ddKXiXgyzElRgM6gI4RB6LTwZ4sVTnCTKtJUyVHSK/H+7d15qAlN6HxS33sKpNZHTMdGkz+T4Om7QIGh10z3Fdd6ZplMCSz5ibE2wkI8K0/nNm8NMWoTArzXwaw3a7KUmminhdEw0mzA8PkQqiUDoRRTrdfygjl/TCyqK0rL067z1zy/rs1lY16m4OqO1DuUPo1nmPpwSzaZE4ZQ4nOmXDMchqDdob+3h1TWARemCrYII3DpIiseKBSTRlGg8IAmnCM/D7+wi0rlLBgyn0UrI0uYyKcBJIoJYa2ih3yQWfqWJy9RrXZg0HMm2mxAqOAw9Yk4HExRc7rh0A4cnBxFH081h0q65PP9Ch+Es5j3XTgcTWzuhENdqi2KDVAKp4DdZEBdzfo2wmYZi/y5pKUAGlUksec+1IS+6q8Pzzrd5341BdoFWaSkokflUnrHl84wtj8cHMZHMO/YqqBRmyaf5JEKP3NjxEra9mLFUDKSbypunWQUVXTcDFaFXL3U8/HiitRW3hvTremRZJVRgHb8K5CYwLZ7AbbRw6029RP5koDWWWkOPCsv2mi+ZwTgFWEoqSaXWkmdnpQccbfoKGs2sXnE4I5xNiGZTwumEcf/EYBkvCNJl6fWn5wd4nj8HGjvcNiCsG5YUV3VKSkkc65WR4zAkjvSKyXEUpjE0XIOgQauzg19r4Ph+DspSb7sJSArmCPNsVEhcBZ4qkCilSKIp8WRAEs4ykDi1xpwci7QSmHe8m88yBPR3iR9PcNPhwKGnfZX2KKlFw4JtOcxvu5PeciUtN2GUOBxF+gmzy18XJo6Ay12Ppid4rB/TC1fDpBzaNZcXXGgzCmPea8GkKqwDE9tvUgUTq8nm8mDueHVcWCxjOWy4p7wqaCmWajLn5xinDfaCix0eONfm/TeHZPuPrAGVMIGHexH3dT3u7fo80Y+ZlcbgKbVs5JcRT3Acu0RKsOVJPKHoJR5qA6jYjvq060UKl9Bv4coIL5rgyEg77N0gW/QSljvrjZBz81VMJ5+BWuA22rj1FslsTDwZMDm+gevX8ZsdvPTNNiszbQ7jX9HlLAZLGkGfLwGkoLUsgQtYgBECr1bHr9XzuOmbunlDj6MZw/EIKZMsrev5uOneJ2660q/r6k/H9So33LqlsOIhKfXx6UZhY5IkSlc8jkgi/V3GURbPcV08v0bQaNHq7uIHNbxUM5PlQis6+bJoVRApx79tIAnHeih7HKWmrV2coBokRdlycKwycelTplNTOFKvwwUw87RWYga7mHAamDgodvwEH8Vx5DJMxKlh4jlwT8fDdwSP9CKGkWIRTApXwNJOWkEKk0jynqsDYpXDoUo7KWa0BCaqfI+UAFHQDst+E6veFXHNfbFu2NjkhQUVmyFZmamWIoVgMI153/UhD15sc//ZNh+8OUSt6U9BCaIEHunF3NvVM+qfHMaM46ynzMCRzyrPoWKvlYUQDBMNlV0vYc+LOUlcYuVkaU4DFYUgcQOk6+NFY7xwhHJDYr+JwMkeitP4VaCorWhHhsCrt3BrTe28Hw+Y9Q6IPA+v0cGvN9NOq+hfWQWWDARGsOx4tdaiZSuRaSGoTAIHv94gqFudkzLL0es3+yQKSeKIaDplEg8y2ORZOClYzP4n1h4ojt5oSzhmLxShhSqZWk17q/SpktZS96qwBL7eIyWRMb1Dvbtk/3ifg+uPp7K4uL6P6/nUa/Vs2X3PC7IFFyFvM9NRzfOkGiLl35UgsTvcipRrg0RK4umQeDpEJQkiqOFvncExPhIbDEtAAutpJZkcMsGP9ctYppXgZJ1zll+aYJ1hwSbvQEi2vQQF3IxcQikKMmwCk5oruKert2p++CRiklTDxG7rDHBpOe3A5cELHUZhvBZMsjpabZa1WwVMbO2kcK1KGk52za0yMxCW4xbyXA8qmw0btjrfrAhLSymbvqQQ9CYR778+4sELbZ5ztsWHD8bV+ReLwkAllvBoL+Zy1+Nyx+PqMGYQ5VCBkkZSARWT50w63IyE9qu4MUPpMpZOlsmmUMkyFoLIayLdGC+a4E/7JH4d5dY0VNbwq5gKrNJWVAoWN2jgBg1kPCOeDAmHx0SjHl6jhV9v4Xj+WmAplL/gStjlm/hL4ZKVNXeoeEzo5egDzyOoN+fEkFIi40jvoJjEyDhGyoQkiXUnGIV5568kSlavXr06CISjfWSO4yBSWLl+gO82qDXbALS6u5y9+5l6Qy3HqXzGJGqpFqJ/3gJESpHK/pFF6apAIuMoBYmeIOnUGnjdNk66l7sZ1aZK+drSF0BiRSpAJDuVayVuondTlEJkI7iyjrwizyp/SVZOASaKtitpO5KZ0ju+JkoUOuZNYNLyBZc7HmGieCTdxnwOJlbVq2DSqXk8eL7NIIx572lgYsXLy6qGySq/SVZfVczDbksbWKZPfQp8KFbnbGkpy0Z9mXA8iXj/zSHPO68fTA2VNC7zWkrZASuBJ/oxl9oud7U9bo4TjmaSOX+KkTXTpijIpIBEab/KlivpeAmBUPSTdBb8hlARFhiEECTCR9Z8PUIlmkAcpmYwf6VfZSNthZwHjlcj6NRQrZh4MiSejIhGA9xaHb/Rwg2aSFECC8yNCgMWai22rwVKcKFoFtOyrgcY61TaHqXjjoMb1HCplZNUBpU+pfphNN/LOaf3p9CDH4zfZtlIs1qjBZBpILawc/CoqEjZmr4uRObSZmVWp847x6pj5rcimU5IpkOSaIZwXNxGB7ehV4MwcYpp5koq/F6klZjPLD+pcGSkzVtKEnl1vTV3enOsMnEZ2Yp9Zt6pO0qx7SX4QtFPBIPEQd0CTMzs92GoeKwfkRQ6YQsmNhzI40hgq+7xvPNt+tOY917rp3mcDia2dpK37TxMrKabh4mVvhBX2cesBjYwWY8nG85DMYWVTF/LRn1JIXCU4nAU8YGbQx44tx5UbNMXaGBcGSZECs63XHxXcGOcUOWk1+JVQ0XLJ+glLjMl2PYS9jxFL3H1fvUbOuqLUNHFxX4T6dZwozFeOES6PonXQKamkLnlWtL0Os95hz1GHnIIpGQyH3qCZHsb1eqSzCbEkxHTk0Mc9wSv3sKrNyHtDCud9/qHVbfqW2AOLhWmr6pO1ik7XKz4a96ry8TS58QCE9caQc19mT+pWA8g+tDthQjcGkhkHBFPRiSzMUomein51D+Sj5I8BUisiAWIZKfSb0lu3kocj9BvoUS+YOSm/hKTt/GX1B3Jlp8gFexHDqFysriLYJLLOw+T802XMw2Xw3TFYGnyUcxdn0Uw2W343H+upV+orw9uG0zKHXwlTJSaqx8V5dpx8xexHFJZHdd8kjZebdju8IsQyShClenLUYqDYcQH1JAHzrcRAj68P04rsB5UEHBzlBAmcFfbJXA1ZJSqhkraFgWo2K/DU+lwEGmo7Hgx48RhqFzMki02VKC4oGTW2PZWiFavJB0XGbSRqdPem/WRnt7ESzpuwa+iU1Q77KFaW9FFW2awrLJOCpCWXvV1MiaaDAnHfVy/hldv4tVa2u+QpTHi58Cq0lqqQ/FsWXsxeVdCZhOalLi7cdggYVlWtfCHOTR/cBlA4PZBpJy28NYtE5LphHg2Qkah1vhqTURqEs3TlJGxHCbLQJKVnWklEi+e4iYhUghmvt6W1yRfZuKay6sECAOAbS+h4UgmicNRrHV5O24GLZPHEpgIAZc7Hm1fcHUYczBJ5jr4vOzFMDnbCnjO2Sb7w5AP3hiWyr51mKgsv/xCVQHCvihlv4lp1HLcsqmrqLEsDxvv2FjwS5S0FEs1qYYKcDiO+OCNIfefb3P/OcGH9kfFB0ithsrJNCGSins6Hvd1BU8OEiJLLy7PUSlDxfa5xAiOYpeWq+g4CQGKfuKRpMurLFxQ0oJKYa5K1la67MQNkI6PG09x4xluMtPaiqf9K6u0FbvxNwMLevZ9J0C1u8jZlHg6JhwcEw5PcIMGXr2Jm76hVpnDipnOw6XsEylrL5gWWXAzlk1lVcG5ZZKUylw3owXRFr2pVR29PRApnlymjQBIJUlmU5LZGBlOAXD8GkF3D8zeNwWZSlBYAhKdfx6xCiRZnkrhxHqBVQVEXo3YrWWdfSEvqrUSk1cBkhZMPCQ7foIj4DjyGEn0y6UVdxFMbN+SKdt34J6uj+dov+0glKeCycVujWfuNrnan/KR/dHmt+4GMLGhUgWTZX6TAqBN/UyZVnnZNV0jbOSUt9/uF5m+DFTKfhRTI4XgYBwhrw954EKLB86lo79SLaXKppHd0hZURqHko+mw4vu2PK4MEiaxdQOtgEpuWgKJYJQIQumw5cXsuBEj5TJRLorFqxRD9VyVXOicOInfIPFqeohxNMaJpyR+E+n6OKm6ssy3stgMZlCUd9xlsAjh4NabuPUmKkn00OPpmGnvACEcvFoDt9bEDeq4JUdKsdMrXZxl9qc8UeXRZaCx814bAJuEtZmiFnyul+VSgFQkOq02IpVEhlOS2YRkNkUpieMHeK0t3Foj2yukKNvpQVJIZ31mIEn0xF+UInYDIq+GIl/9u7wC7+b+EkXbkbRdSSgF+6FLXKqDPZLLlLsMJi1fcHfHI5bwkeOIWTLfMeeyLobJvTsN7t6q8/jJhEePJoVrtbZ2Yjf1OjCx26gk87I87AazTV2U8tjkEdxwHkr6paxBqHlHujFl6fhF05dCcDSJeN+1Ic+70OZ5Fzp88MaQRLLSSZ/LAGGs+OhJzOWOx+Wuy82R5GQmF0IlS18JFYiAw9jTN6uTUBeSvvRJFkAF1nHWk2lyCIc4aOHIOm40wQuHKMcl8ZsI10NlZsR5beXqE49y6Z77sgZYqK0sAQuAcF28Zge/2dV29dmYZDYmmo40eIK6BkzQwLXnfZTgUlg7DOa0lzRJ5b1YpckAvO+hd/L8F37iatjcprDKLrwMHOsApLKM2wQRJRPicEoSTpDhDCUljhfgNtu4tSaO6xU65zz97QeJlkfiyAg3miJUQuIGRG4NlW6stVArSfNeZuIycmutRLHtxbgCerHDMHHyTtaKuwlM9hoO55ra+f54PyapeMvP5F0AEwU850yLc+2Ahw9HPNmbkWsLG8DEBkHhwi2HSRUgijCx2xdLNiuNyk1dmLayILNOWHummK0Omcax79a5Bio0oDmf3jjp+ZOpnvzY8BwevNDBc8kaQapiheybAfI8E6l4tB9zNJGcbzlcbLkZJMxNpQp5lC6udcw4+IbS5TDRWwDvuiENEaPIZUepuQdD2X/ZP/t4/kBKxyWqtYmCNiDwZgOc2QAVR/nNZtX4g+95F//pV95cklcVLrTEvN2pvJ2yG6rYgRgZhefht7o0di/S2LmA12ijkohp/5DxwRVGJzeZjQfEcYSSduF2HVXxOqvCfT33t+i4OfcvfvC75vN+yv4tlqUs65zc5Wte1SZ245v7muKffXK+/fJrKaUiiUKicZ/pyU0mh9cI+0eoROI1OtR2L1DbOYff7EIKk/xZUflfWf6sfsVv5r42N83CdpISEYf4swF+OEIJh2nQJvSbSJHDRKoFJi6VDwku9B2FvkQhlaLtJJzxYxSwH3p6FBfzcYvPvV1PVZDHQXF3x+N802N/LHm0dzqYCAHPO9/mTMvnAzeGtwUmRRgocxmWwiTLh3J6K345rlWGgYnKG8zKz7p4S8KGExtJtQbL6a3UUtPXMie9QtCfJTx0tc+DFzu84GKHD9wYMo3USie97XQXSnFtlDCJJX/3C1+OAmqtLnuX7gHg4OrjjAc9mp0tzt2lj40Hffav6Elq3/xDP8MznvfC7IF3UIRKsK88Ok5C202oK8lAeiQpgytHgC3wq2SCYp0EpOsTOR5CxnjxBG82QLmeXnTS9RBCMOif8NNv+j5+5M2/kbZ30QzW753wz779W/is130Rn/Ha1y/UWH7xZ36c3skRW9u7XHn8ET7l5a/mL772CzI5hecReFvQ2kImMTKckIRTwtEJaqhwXE+bxPy6XlU4NaMMeid8/z/6Zj778/8yn/W6L7BumKLG+m9/6kfpHR+xtbvLk489wktf8Rn8pdd9YSHO8174ifzR23+P//BL/4a/8uV/fdnteNvCOo9J1sFbnb1OW5G6dGiZP8TOuypPmSQk4UxPYg2nKJnouTJ+Db+9jes3wM19feWyNnG229/WMm+lGokXzXBUTOJ4zPwOibUXiinrVrUSs6ijK2CQOPTjHCRV6ZcNCzYy1B24u+vjCni0FzEI7ZfA9WHiuYLnne9Q9xzee23A8TS+/TAptMkKmBi5q2BSbm8rrjlThgxW3HXCxhMby6ajsulr3aVZ7DCJJO++OihAZTiTa438ykcGK37rV3+JnYuX+cGf+Fm2t7e5PkoYRor/8JM/yO/+4k/xPb/wOzzjeS/M6jAe9PjW1386Z1PImIuty9TiD6THTEm23IQdN2KsXMZSb+ZVNQIMlg8tNo2Z+XWEQKVgcWSMa8DieKigznd/w1fx9974z0lbP7sW3/UNX0V3exuA3/t/fpO/WOqcbbD80+/4Vu6+5z6+4R9+TyoTfONf+yL6J8d80Ze9oSArpGaxRgev0UEpiYxmJOGUJJwSTYbMEHz3t/09tnZ2EY7Lf/udt/DZn/eX8/qVzGNv/Ed/h7vvfQbf/O3flx372i/7AnrHx/wfKTjMdXzD1/0dvvS1r+RTX/5q7r73GZX3y+0Oa7586bj2k1WRrnpq5WKIzAEkmiHDmW7zJALAcX28WhPHr+P4tYLvqqq8pxIkKIVIQvx4ipBJCpI2ieMVy1GrfSUmz0UwUUrRdSVNRxIqwWHoEqf9QBkmGSxMPhUwMfJsB4KLbZdprHikFxPKeVAoVs8zaQRuNrfu3Vf6DKPkKYNJBoZCu1EJk+IL0Dx8sjoZ8MxpPfmFKMN1VTjVFsBGSwEWQ6WczupsylqKFBDGkoeu9nne+TbPv9DhI/tjjieR1cEvhwrA4x98iG/40V/mpgIvktzV9jieJrz/j98OwD0PvDBT64QQNDtbPPgpL6fZ6Rbe/ItQUYQ4HMSCliO1tuJKhtIjVM7afhVTeXsUmBFeAEoIpOsjM7BM+bPf+68ImXDp0kW0Q95cA8H3/uTPI4Crjz/Kb/77Xyg8mLbP6f3veRdv+ZU384cPH2Y3hVCCv/0Pv4c3vP4z+MIUKLlctnalf5hZ+QBKxiThjB/4F/+KJJrx5GOP8p9+9d8xHR4z6R/q+Q1ekC61L3j/Q+/kP/7yv+XPHj8p3JTf9G3fw5e/7tX85S9/w5w/5q9//bfyoz/43bzpp3+h6hZ8SsJaD0z6sNthU4CYspRSyDhCxiFJGCLjGSrR5hzH9fVeI40ubqoNFsCzSLwSCOyybwdInHSUogaJTxw0kY4314kV8qzIf/UoLkUgFF03QVi+Ej1sRVWAp9pfovPMYeIIuNh02Kq7HE0Srg6S4tI4G8BkK51jMokk77vWZ5pOMnkqYWJ3+qaylTCxAVCCSV5+ESYmon08T59rK6vC5vuhoAqmLyCDSnlG2SamLykgThTvuT7guWfbPPdck8eOplwfzKwsF0NlPOxx9q57QSliqYcSj+uK802Xxz74EA9+yiv0jVVy1J+7656807d3PlTFt3yEYCRdpulIsC03YiYdhtLLLvDSSZBpO9kmsILDPouTg+U//cdf50u/6mtwZiOUMwGvjvQChDAbLVnXwLrP7B7sLb/yZu5/wScUOiEHxf0veBEA//2338JnvvYLihYq694pwAUQjodX96CuZ483+umyHZ6XLuUxZpa2reMF/Nqbf4b7n/9CknCWQkbL/rwXfCIA/+0/v4XP+rwvKDTTZ73uC/j+f/hN9HvHdLa2y62Yy1Kh9a77JlUZFiW1OrxVJiyYB4iUCTKJUoBEyChExlGaViA8Hydo4PgBrltDuPmorNwQs7k2UpTutCCRGiSx9gtIxycKmlqDTglrawS3qpUIpdjyEmpCMpEOvSjXSrKySunXcb7XXT2/xHX0qhsnU5nHMfnZMFFWniWYXOjWuG+3ydE44oM3BsSFzvqph0l2vCIfKsqu0mRMexuYlJ3z2XlLnnXChhMbq6Fyu/wpUoAj4YM3h0x3G9y726Dhuzx6NM41hgVQef873s7LXv+lmbASwdFU8o4/eCsAr3jlq+gGgn6oClBpbe1kF7y4oCRZp28ceAiRzlvxaDiKtpuw60aMpctYOTiKhSawKm2lQAOYA8uf/uHb+e6f+DdEMsFNZjjRBC+aIL0ayquh9+62H4o8a/Pxjj/4fZ774IsK19I8gJ3uFv/rD36Pz3jt6wsTEhfBRWdaOpCaOrx6m/rOeUAio/TNOw55xx++nefc/wCj4xsIBML1cDwPx/XpdLf4w7f+Nz7zcz8PIZyCZvWpL381v/HLb+YNX/vNzIWMyUvu8lNwZeGbf+FbMeP8zVyhpEQlsYZHEiGTGBXrTyO443l6NFY6uVB4wRwYb1UbmZe5GG8dkAiZ6LlTSYhSkLiBnkeSaUvrayU2SIzsZa1EoPd4bzmSRMFh5OW7KTIf35RrTFzmdxVM9uqCc83cxDWLc0hkbbkGTATwjDNNzndqPHE84bGjST7IyMR/mmBiN8gimFgVnCsXU26hTIUNk8INcfuBYqCQQ+W0/pSVUFHw2NGESSR59l6Tut/mw/sjYqUyDSBrmBQqn/Tq1xWc1QYq7/wjDZQHXvJyLrY82r7kxjjBrFD8uq/8OguE5B2m0bjMw0K6npbQS2BPpGCmBC0noeUk1EkYSo9YCUj3cVikrVQ77PUX41t52+/+Fhcv36tPOS6J0yTx6jhJiBvPcOKp3thLRlnaMp8Q2iT24k9/ZXaj2J12Z3uHDzz0zsKyLsBCuNhmMVOPvMPS/wTaaez4NTzg6pNP8Kmv+EwaO+f04o5JhIoj4umITqfDe9/5JwwPrmhns+shXA/huHzyp76U//5ffocv/6qvQTguwnFxRLqK8Aaw2Hy5yPnMTZcok4R4pp3jSibIxHxGqCRBKZm2iwDH1aaroKH3enF9hFex/wnzYFwFkbKUdmdbrsdGIFEqG/rryBglHCK3TuwGIJy1QJL9XlsrkdSFfjlzgGHiMEgcZDZBsdrEZfK2tSNlxYd0/5K2SytwOBgn3Bgl2ehRW54yTPLDeTzfEdx/rk2r5vGhG0NuDsOPKUzK7VkFkyyfUrmYOCWYmEaeA4w5v0bYcKa87gTzZ2JNf8opoXJzMGMaJTxwrs0LLnb40M0h41hqf4qZsWFgQCnPVOj3v0P7T5r3Pp8nBzEX2y73dT2ujxPGsapc+yvr8CvmqmQdrxBIJRgkHhOp7b1bbkQkHUbSJcFZOgrMtJcRuOxb+cBDf84nffori5dROHr5FreGIyOceIYI9erNIglBJSDcLM2g18uvX/FCAlpDGfR1nNy8V7x5FmouaablzsVOa5fveDUcr7jIY3dnj0H/hHp3Dylj3SknMUkY8exnPZN/9j/fxuTkZi6LEAjh6gUdHSfVatL117JPkWt6Fb68TMLsaTcPjdJAUAopJaSrFyslmQ1OAAhHvUwe4TgadK6nl3mveTkQXa+obWbl5Z+3CyLF4/PfZEWiOZDIBDcJcZMQZIJM19qSjp9uN5HLa3fglSBJI63SSgA8EtquJEiXTenFLglm2ZQq+KjsOSzLYsNEKugGgkstFwk8chIxilSW76YwaQcu96drED50pcdglnx8wMRupwUwKWsyWHlXHbePVWkuq8LGGor9Il82fQFrO+mXFFSASn8a8+5rAx441+LBix0ePhhzOIkyJz0FP8Q8VJ744Ht44CUvRynoR5LJieJi2+XutsfJLGF/Iu3e1vLMm0paviHrZv7lH30j/+u//XZBdIEePJBGRZVf74E3fMs/5hWv+fz88AJt5drjj3H/Cz+x+r1ACGS6pEsc6BtdxBHupIdyfZQXoBy/0HFk94PtJqq4SYq+lsVwAd00izo5qyrp9+LJ/I4QepZ+SY5nvVAPAojdBp1OO9UK8k4+/4zTOTKpTdzAoVyxqoYUqSTppNMMRkKvQuy4HjgObrpRmN9sU9+5kGpMztKsywfXBQhsCpHir7VBohRCRrhxmGm5iRsQe63UrFWU235xWAYSUzcbAuaUOeaodHCLI4mk4CD0mKWLOZoyC6Cw8qgycdlpBHB322Wr5nAy0473WFpxTH5WWeVhwXa559oBz9xrMZjFfOD6QDvf08I/HmCibNmXxJ+HiZo7jhU3a6MszW0GiglVpq9KqJQRYvr6VVqKlcSYpaZRwkPXBjz7TIvnnG3R6s94/GSyEiof+BOtnTzvJa/IzE4RiicGCTs1xbmmQ8t3uD5OmMWKYb/Hf/jJf8JXfcc/yzWGCme9EPBl3/wd/LW/8x2ZCUOQm4Cajp6EJYCJcphIFyWcgrYCVcu2mJxgOOjR6nTzC1m1lo0QmCUt4qBJ7DdwkxBnNgThsFUP7OYvfhEwHPSta2qyzMspd3q2WUyLbBHFerhNaHe3siLn7kehMu2oSp1ub3UBGAyHbO2emTu/KuR1KnYeBiJQrGsxbfG362ugGLNVmquVoCKPioNPNURgvnO3z2unt9ZGnCQEKZGOR+w1SJwgvZ+K8pc10FWjt0x5BXOMkUHp5VIaQiKBk8hjJAWsoZWY/Ku0EpOm6QnuauuJzU8MUsd7BSSwjlXNMTG5P2uvyblOjWv9GQ8fjEis+t4KTPISitfo1DCpgFI5fhVM7OPYedvnqm7uJWHzDbYyx0IFVGyIZMdPb/rKnnelZ8R/aH/EcBZz326Tds3lwwcjErkYKu//47cBcP+LXwYqnYgIIBTHM8kwklxqu9zT8TieJfzbf/JP2L/yuJWPqeq8sx7mTWD6q2AsBVPl0HISmkLScCVjqdcGY62RYHD9icfobO2YptOdgRCURLAut0C6NaRXR8g47zTQ5jARTVBukK/rpKB/cswl46fJrpuVY6nDrdJeCjfcHDQWn8rKv+e+edhYYdA/2fimLpada5jl4cnLylUV31X5RCHOZgDR5a+GyHyRau7YMm0EyExaIglxlESiFy1N/AAp3EL8dUBS+K2qzVsmrb5fFU2R0PZ0Bz9IHEaJNgmvq5Vk+ZVgopQ2JV9ouWzXHAah5MowJp0SshAmi4YFAwSu4IFzHeq+w4f3R9zoz/JVMrK8NoBJKRgQZG1Vvt4bw8Rut+r4ufjVpqw5X4p1/qkZ5YUFjzJUrEhZubfTn2I19NX+jOEs4f5zLV50scOHD8YMZ3ElVD7wJ2+n0e5yz/0vTOUvQiWU8Fg/YbemOH70PXQCwaHIG35uUUmgygTmWOXa/pZB4jIWLm0noekkNEgYS5ep0g5mqNZWhIBWZ4t+77jUiVnwYh4spo5KuMR+E7wG7e4W/V4PJ5ogojHK8ZBugHIDhv2eNqvZN4vNkDXgUngrLd11Qgk63S36J8fFGzJl76Df43kLzHqmtEuXlwNn07B2Vkthszk8YL5z2RQi5eNLtRGZ4MoIJwkRMkEhSIw2InIfz62ABBabt0yeDaH9JCgYJQ6D2CHJ/J/Fcu18ylrJXJy0I237gostD4HiyUHM8VQW8i7ItgImSil2mz7PPtMikop3XRkwmsW3DpNCXPt3ERxlP9O6MMk1i+r4mDglmJShVgCMDRO7LivC6YcNlzSIhaavW4RKkkg++p53MDzap7t3lme88CX0gXdd7fPcs22ef67Nk70pV/vTOag88aH3cP+LX56/5VOEivFfHM0kf/DHf84nvPSVXHvi33G+5XIwTpCmESuc9f/+x3+Ah/7X22wLSiGUD2n/CvyfX/11vOpzXsdYeUyVUwCL7bS/cPkehoOeBXAWgqV0NG16/evVn/sFfPA97ySsb2cdjIELwEte+ukomWQ+hHXgooueL7vKRPaZr/tCPvDQOwudsO2L+ZSXvbqy8+4PtDms3d1aHwLrhjUyXKQVKdRa8IDlANHnl4m0AiJWBir9LlSCk0Q4MsogIl2fxK9pBztiLr9bAYnJqwokTUfSEhod40QwMA73UrzTaCUArtAb7XUDh/5McnWUayVZ3laeBZgUAKWy9rtvp8GlrToHo5AP7Y9JEllwvtvyrGvmsuu5DkwK2sAmMFkQn4q8i5CZlylPUzy/TtjA5KU1BtP/Zx33Ov6UU0LloT/4r/z2v3ojvYPrmRhbZy/w+r/9nbzola/hvdcHXN5ucHm7Trfu8fDhiCjR8T7wJ9rc9UAKlCyIIlQA/vR//Gc+6TM/j/e/4+3MEkXLE7S2PA7GCf0wbeGSs/5Lvuk7+BL0YdM9CpEPFRbWQARhHfOQhCqh40Q0lSiAxdZW2t0d+sfHafNkBafXIrsoeYdgH7bCq17z+fznX/0Fhv0e7a1tEjcApfjzt/9/ALzkxS/Gm57o3fPcQDv1Ha9YX6voLKzx5iKBz/jc1/OWX3kzvX6PTupTcVD88dt/D4AXv/xVlTfrlcce1fFvO03Wezhkxfeq9bKyPCvaYRlA5s8v/lUFEVOmkLEe8ZdECCXnIIKwzUp2/rcOEiODsu7HRgoSR2iQ9C2QmGxuVSvZrTucbbgkSvF4P6If5h12lYnLpF00kqvmCp57tk0z8Hj4cMyVdHHH8kguW/51YFKo5wYwyY6X8loGk6r4NkxMxDJMKp3w5rdJZl+EFWGD1YbTxs0aVhUbwyo8F9q6yNYFqLwQhYaC97z9v/DL3/eNBZgA9PZv8Ivf8w28+62/iwKeOJnw3utD6p7DCy522WpoRr7zf/wOAM998cvzi2E1PErfYMN+D6Wg0dFO4FjCR09ihqHifMvjcsfFdyzZyeuUyWsdN6uqzsVPj8U49KTPQewTKoe2iNl1I2okppWRCp71/Bfx53/4NiutVaaV76CnHev9k6PsOtl/f+Flr+KVr/l8fulnfizPSAh++f/6ab77x3+Oxvl7iGttpOshkhlf8hc/hS/9jL+AMxtAnM65UKogh12Ocaz3To6ytxr77eYlL381n/G5r+cX/9W/yK6hRC9W+caf/De0ulsVK/DC+x/6cx544Sdadb59/8rlVf0tfRZK9Sxca4r3Q/H6Ff+W/TL3kb0qL1LqBSLjKe5siD/t4YVDnCRCuj5h0GZW6xL5TW3WzJzd5s/6V5KtajXg8orA86sC63wEiqaTcMaL6DgJEym4EXocxx6xpZWUn/FyPubeKD+rRuaaK7iv63Gu6XIyTfjwcURvVoSJLR/WMzPvfNdxzzR9PuFSF9dxeNeV/kKYzMu/GiaFZyY7pqw0xX7UPo5Sc3lRKr8cH/I4WHmDuUfz49iyroCJSbdO2HC1YZF7T4zgy5z0FSO/KvMpaSoylvz2T/0A1bXQ8X7zX76RBz/9s3A9j9404l1XBnz4f/w67/3jt3F0fMK70gmNv/JD/4gzl+7h3gdexF/68q/Ls0k1lT/9//4zr/jCL8/BB8QKrg4TejPJhZbLPV2P3lRyNE1V4AoTWPZCbz0YtsM+q6IpQzj0pcMIPSKsJWKaAibSZYbLJ37aK/mX3/v3Fzruf+6Hv5/rTzzOR9/3bgB+7offyJ/9wVvpbG/zd77vhwvmsO/68Z/jV3/2J/iZN30f3e0drj3+KJ/3JV/Jq17z+XpmvxOAE+D4ivbWNsN+j6uPP8Zdd11CoFLtRWsuyvHAcfmpH/perj3+GB96ry7/p37o+3jHH/w+3a1t/v4P/EhhWPL3/+TP80s/8+P8y3/6PWzv7HLl8Uf5wi99A5/x2tdX3msS+MB73sVnvPYLTjEx8faF/MHKP7OOpDJ+6fd8jKXn5zQRpUBJhIxTTSSGdPKkdDwSv57OFcnH35mOx87fSGzLl3XgJSHW0UjMaQdFy9Hb74L2kYwSR0/uLaQpylCV1zITlyvgbEMPBZ7GkkdOYsbWZno2TLJ802OL/CWuI3jmboMzrYAbw5CP7qejuBbBxJZ/TZjY12NjmFjXbh2Y5HJUwyQDRhkmWOcMeCzQbAITOMWwYS18CR4roGI7sTOrjarYlCuFyqPvfQf9kmZSEoLe/jUeeegdPOsTXwpCEEnJM171f/Bpn/+l3LvbJEwSPnowZhxKLYdIN+uyRpZ84E/ezgMvfnl6E4n8AqSCjiK9VMNu3eFMw6ETOBxMEwZhRhMdyuY6ig+JWbYlawPzJV3KpSe97OFsCv3XuOcunv38F/LOP3wrn/hpr0zzycNX/d3vzE1pZhhsfonygtJIX/zV35ib4OzLYfUyUgh++j/9d64+/ii9QY/zjW2EjBBJalaJ9ZaySrh8/Tf/XZSrASOEWwCYsq6zCV/2Nd9UKFvHq75ThRC84w9+n3/wAz9Sef5Ww7oORlXxmT3EC+IuO7oUIABSIlSCkAmkANFmLPRGbK5P4uQmSbsediecl1cEiS33rYDEE5KmK6kLLdso0Ys3JitAYs6VfS7LTFzbNW3eArg+jDm0ne52/la+BZhUQKdTc3nO2RaeEHzg5oj9YZiDJI1chkku3/qaiS3LpjApOtrXg4kNjTJMbM1j7lgZJlm95kG0Kmw+bFgIPZJoFVTspFbHu8yfYt5qB4f7a4nUP9wvyAWK6/2Q/jTm2WdbPP9Ch6u9KVd7s0IcLZQGyJ/9njaNCeD973gbB1cf53d/8af45M98Lefuug+p4GAi6YWS802XC02P7UCyP5HM7KduwSgwqBhenJ3LjyUIBtJjiKIlJHUn4Q1/6+v4f3/tzbzk015OhMiWo1g01LjQ6mruy5wTfz4bHffa449y/4s+qai9CEDJFC76jVmEIQbTpNqL/nMhnbk+X8hSEQD4H7/zFp774IvWvok3DevkWija7hzUovTzR5cCRCmQiXakyziFSEK2DKLjkbgB0vGQpj2xO02rkyuUWQEZcx9WCL4+SBQ1oWi6CYGjiCX0U43ENq0VymVexrJ5y8QvayUtT3Cu6RG4gpOpXjYlVsU6LdJKsnqpoiwIuHe7zqVuXU+Y3h8xjWQOE1NXS6ZCR27qsQ5MCm1wOpjIuXyXx8+hkJZc1kIq4lbBpJAmk/c2A0VRhMEiqNzqyC8BtHfPriVTFq8ElXEoec/VAXfv1Llrq852w+eRwzGTWGILeP+LX84DL3l5od97/zvexuf8ta/L6mx6wCiBK8OEY1+D5XLHYxBJDiaJfjOzoLlSW4GS0zs/phAMlcswcXjxZ72e//tXf5nBlY9y4fK9zJTLVDkrwZLtv1LMOr8pVoDlQ+97N5/8slflT2M2YMABN0B56YRJpVJzTKI/kxlOrPfRVsIB4epZ146HEi44TpXUc+Etv/Jm/v4b//laHf9pwrqcUhWfqnBkPq4d8s5aImSCI7X2kWkhJjfhaHD4ftZWqqDx5T2jLXsVSArnbwNIhNKO9oYrcYViJgXHkcvYmpBo0hU6b0yHXMzPfhaqtBLfUZxrunQCh1GoeHgQMYmt/OyO2sp3EUzMsWbg8pwzTeqeyyNHE670plmnvPZIrqyc1TDJ2+B0MMk1rw3iZ+0zD5OCKcs6PwcMq6zsnAWkVWHDYcNLoJLFSzvhWxj5dc/zP5numQv0D25QXRPB1tkL3PeCl6Rv/8xBRSrBE8dTjscRzzrT5MGLHa6cTLk2mOXzS8g7///3l36aP/3vv5VpKC//gi/TM71LG2SNUzPYdk1wtuFyX8fjJJQczywVe5W2Yjr3KjMYpD4XwUS5/K3vfBM/8F3/gB/5+V+mkfpZZsphqtzUVi2WaCy6rYpllH6U4DLs92h1tgrRbbOYroNlPHN8HNe3spY5YGSCSCJEPMsQp4R+21aOa33X8EEIfvPfv5kXv+xVXLzN80/ssH62quJTzadPexGVrgEmUtOVl8Kj8OYrXKTjonxfb5Frax+FLFUx+wrZl2kjsMSsZUWsBonCR4OkJnSMsRSMpUcoRbE8K7vTmLdMPEcozjb05MRQ6r3d+zNZBFWho7U6vrQtqvwlCLh7S79YjsOEP7/SZxQmWYabDAu2y10FkyLoNodJltdGMEnvw8rjJdkWyWoB5Kn1oZh8F0BFd+MpTMznKaEiXJfX/K1v59d+8Jut/LKEALzu674Dx9Hr/6T3OE5WVppGCYazhIeuDrh7Rw8v3m36PHw0ZhLJQrzP+rKv5S99+dcWhgFnDvGKJedPZop+GLNXd9irO2wFcDSV9MJcpZ9btiVtx0ptBbuaKjt27vJ9fOFXfQM/+aZ/yhu+9TuoO5KGI9kSEQmCqXL1OkhVYCnLbmVf+UMIfu933sLrvuQrl95DiwGja4XjlCCjQCUIKXFUatqRMULmoAH4wPvfz7WHP8jX/d1vg3CkYZOus6VITWhCQ3SVlrU8rH5ClJHbfuBkAvEs9XWk8FDme/EeVY6TAkMPYlDCRZbMgGUpngqIFI5ZEatA4qBoCH1/uUIRK0E/cZhIyz9SARIj1/y51eYtR8BuXbBX91AKro8TjsaJ6e8qtRKTd9ZpUm3iatVcnrXXpOG7PHE84YmT6fxKyFnnPF+Xsr8kq1Op/EqYWHU8LUxkQatYDZNi/kWYGDicCiYKUAnrhFOYvJiHSlrmqUZ+LYDKAy/7bL7423+M3/3XP1hw0G+dvcBrv/bbefBln52u9ZVqSZAtKFmGSqLg8aMJR6OQZ59t8oILHa71ZlzpT1PTgmnUYudfnq+STcBJL4AE9ieSk5nkTMNhr+GwXddg6Ycqb5Ry3qWHbJV/5UWf9ko9hwTBRLpMpIMvFHVH0hQxLQEhDjPpEOLgVDkqqrQWqxjz47V/9SuK2tM6Qam5EqWy6oMA4YELCVhbEJgnR3fK0g342r/3HZiRTbrDLmwjlko5DxZlfmfllepZSJ/+r7LcyHuj9FOBGVHlRNqMJ+IZTjjOylfC0SsPCEd/T/+MXHPAmGu2aoCU41ZBxP6+FCJWxDJE9Cm9fHzdSQiELmmqHEaxQ6Ryv92mIDFxFpm3BLBTF+zVXRwBhxPJwTgmsTvPLH52xebetqu0EkfAPTsNLnZqDGcx77rSZxgmWYe8zPmelVmCie1DWQcmxTqcQjOpymslTORCmGCVb+dvn7MBUoAJ5RemxeGUJi8yU1B+Yeb9KbcDKve/9C/y+Pv+lOHRPp29s9z34EtwPTftq/MZ9WYCVyVUAKOtvOvKgMs7dS5tpdrK8ZhRKHMNq7RCsIEKVGsrQkAk4fpYcjiVnGu4nG+67NQUR1PJMFJZPY0cVWYwnX9puRcr0jOf/yJUFlfvxRIlDkMUNUdRFwldN0YqCFOtJULcElzyKMvhUtYhs1wX3IQFkxki9a3Asz7hJZitqOago5SlCahUS1IVv3UJi+oyvwK00PKkmpDWLnL59NbMetn9xG8Q1bYK/g0Tfuvf/wKjdHZ//+SY+1/4SYVVpXXZqvS7SkLzW1XHs76fXhuRBEJRF5KaIxECQinoJS4Tqf14Jp9lIDG/83OqEGeReWurJjjbcHCF4Hgm2R8nRMm82cmUU8jfOl41imur4fHMvSa+I3jsaMITvWlevlrtfDflmGdQ2b8tGdaBid0em8JEytXxbZiYyAthUoLFyhFdWdvK4gVZEU6xwZa13a/Vca818iuLv5n5674Xfko2xNic1j9KUAHspe9zqJgG198fP56yPwx59pkmD57vcHM448nejDjTm0VejshNPOUlW2wTGGiwXBklHE0T9houF1ouYVIBlgozmM5/hRnMOi7I4TKVgikOrtSdRN3Ro8QSJQiVw0w5aSd+G+Biy3bKUDaZVYU56AhAlBe5P0VY88GwY0nHLKCoAVPO4Vd/9idodbb44q/+xuzY13/RZ/Hyz/m8pUWrwvclsFkXIlZke/6OeTI8ZAYRR0CiBMN0W+tYFfNaByTmfBVIzG873nZNsNdw8ISgH0pujGNC43C381RWOVb+WMfLJi7Phft2W+y1fHqTiPfujxnHMm87tZ6/JKuzysu2O3LTBuvAxM5zE5jY70brwqRsrmIu/+L3pSO6zG8bJrcbKPnFFHmnuMxJfxuhkk98pFh+9tNa+j6VoQAVKJjABDAJJQ9dG3KxE3B5p8lO0+eJ4ykH4yiLl4U1TWAmTBJ4cpjQdCV7DYcLLZdIarDoOSzmYs6DZS3/imlRsw5YdkowUi4j5eKhTWJ1IWlYcAmVWZxvfbgoVY6t5n5Vre11K9hZBzqnCevmuihe1UTLn33T9/Mf3/Gh7CH9s//5+4UOclGe62ghsD5EbPnMXRIIRYDee0SgITKRDhOlJyBmEDgFSPTv/M2+yrwFsF1z2G0IfEfQm0lujmNmCZWduynLzt/uyKtMXBe7Ne7ebiCV4sPpvJJMO7IBm3XMVpkWTOxHrAomRZMY2bFVI7lMe60LEyXV0vhVMLGBwFz+i2EiUzNZASYybTEbJrddQ6EIiczM8XRCxVzNJVAB5nZ+TJu9AJU0GdcGIUfjiHt3mjxzr8nZdsxjx1MmZlGwKhOY7kEXOuxNGCeK6TCh5mofy/mmy25dcZL6WNSp/Sv2VcnPZWkUxAiGictQuPgpXIIULtosZuCiHfpzQZRvoGWAmROsKPMpwq0CaVGep4ln9WH5w1gK3//Nf5PXffFX8kmf/ko+6dNexU/+xquydMN+j9/5tV+g1dniI+99NxfvuZe/8je+oViGlW0VQOaOV0DESBkISQ29E6IDxEowThymSvtFyhCxs7tdIBECduoOu3WBVwESk9etaCXtmsMz9po0A5fr/RmPH00IpSWvWm7iyso1MFGl+hk57M7euhnWgUklGErtpzv2+bw2gUnZhDUnn6rQTEogWqiZSHtN6eXhVKsNk5p8FjrpnyKoZH32EqgA1cvfZ+VpOcyMeQHMEsVHDkfcGM54xm6TBy+02B9GPNmbkkirDDLx05t1tbYiBUwSxZVhQuBqU9jZpstuA3oz7dDP3o1W+Fd0OVVmqWqwgIZLhCCSHqAyzSUQkroToxRE6I4mXlt7YT5O5f1WfRMq5jWahfFWxlovrAsTqIJG/uRX8eSbvvdN/Pw/fyNv/J9/E4CXf87n8x0/9rPZ+R/9zm/li7/6m3j2gy8C4Is/9X6a7S0+94u/IotzeogoXLQmUnMkXmosDJVglLjMpCBKr6mpV1kbKdTwFkHiCdhuOGzX9YZyJ1PJ4SRmWgKJiX8arcR34d7dJmdaAYNZxLuu9Bml2/IqK/NVJq6sPiZvUzbW9zJMbHlPAxO7/ELetwAT832ujBIwSjAp5Eked14zsS7UirDxasP5BDnb5MXTBxVYukqxTj6/pwosdtYbf0RvGvPQtT4XOnXuSocYX+lP2R+E6U1XUc4ihz15EaDBMk3g2jDh0E3YqTns1F12ag79UIMlVvN1WQgWWGgOs6GTay36XIxgKL0sLwOXpkgQIkEqQagEiXKIcJCLuvRVgCnVf8OTVra3BymLNIvquNW/rX6uED73r34Fn/tXv4KPvPfd/P7/8xZ+/f/6l/zOr/5iBozrTzzOn//hW3nW8zVQzt99Lx9+77v5nFNBRO/RWRPasR4IiYPuPEPpMJZ6QEa+50jeG68ya+lji0FijleBpObCTt1lq6Yd+sdTyeE0wUz5KHfs5nNdrQT0HXZxq8Zd23WkVHx4f8jNQViUR1WP4rLLyzpwk7UFk0J9K2CSt8/HD0yyrmwRTCzgFAAiK2BSZeqyyb8ibGjyUihjgsrA8PRCJT21GCqYQ0WoQNUIMNPC+VLzCXBtMOVgFHJ5u84923XOt2s8fjKhN4kry9GXoaytpBFK10EKCBO4kY4K2645bNf1wnfjSO8kOU1WgwUWm8OUUtaIXZHVyxxyMplhLF3GuIBeWsMXqfYi9HirRAkipechaMDYQllhDjDmKi8Awpr9e6EupwgbcETHX3JMP3N5jLf97m/x5//zrXzj974J0CtEP+v5L+L6E49lq1gD/Niv/9fCar4ffd+7ecO3/uMsnzntpAARhQv4QuKn18cVumOJU3/IVAptyiqYJdVc3otAsg5EtCyldEpvcLVT11tpR1Jyc5xwNJXZPu62VrIIJFlZljxlrWSv5XHPThPfFVzrT3niZEqSqIVaiV2mXc+s87cKt2GyrvO9mP/HFiaZ9rEAJlJKqy2XaCZIbd4qQMR8rrdM68arDVsc+dhABTJtZROo6PZc7qxPkyGBSEoePhpzfTDj3t0Gzz3Toj+LefJkyihM8o7S1laUzm8dMxjopfIPJnoV404g2Km73NV2iRLFyUyPDJNKd8pp1pqrJp/0cy1zmHW+Ci4AM/SIMF0tRc3qxOrCdFDahJKgnbpxZk5ZoExUgMZItRA25bimemvFzvPfNKgVqcovar/2r3+C83ffMweta088zv/5Ld85B4phv8e//ZE38vXf/SZe9NJXVg7xFSgcoWeq+0LiCf0bJYgUKTy0Kas8Q8fWwhZpI8VjqjLOKpA4wFZNm7UCRzCOJU8O9VLy5TopK12hY7fLso6XQdKte9yzU6dd8zgchzx6OGYayTmtJJOzoGXk8MplKJq47GObOt+ztGuC4eMJJnYeGUzmNBKV+k/Kw/AXh41GeSFMpSsA8XRBxVzpRVABTu2sT9MaqACMo4QP3BixVfe4Z7fB8y+0ORxFXOlNsyGPpiwt7mZmMHOsl868b3gaLGeaLmcUDEJJP5KpM/NWzGGlHxX+FpTKt1sGprhMs85c2+nNm3JAjHB00ycIYiWQKWT0EodrdP8LYLMo5C25PO9VYFiYbkEy+7j9/RM+7RX8lb/5TQVw/MF/+S0+8aWv4MLle7NjZt+dd/3RW2l1ulx//FFQGgcGGL5QeELiAgiFUlrrGEvt3ypMMizIthgidtzisdOBpO4KtmsOnUCbvnszyZWZZBxVg8T8nAOYLbfVgdvmrYbncHmnzk4zYDjTpuj+NNZ9nF2fDbSSTC5VlKGq48/zr4aJ7Uv6eIXJIp8JVvlLYWI0EwVmku+qsNFMed3/LwHE0wEVKJjA5qCSxl/HWQ+rTWB67S3FyTSidzXmbDvg7u06L7zY4WAYcqU/JbZXJTilGczIMo4UkzjGE7BVd9kKHL0PRKLoh1prUSvAAqu0lvyHvqTzPhctjyrEtjUYMJ2gfpt2haSWQga0qSxGkCg9cTBBfxbNMgu0mhXhtMBYmucaWZY3oXrDt34nv/FzPwlAq7PFaNDjwt338pXfWtROhJJsd9p85md/Lp/9Oa/hK17zMh7/wLv4sZ//d2m+uq1C5RBKtIkRsCdh2uJVQcSuQzGuOVaEhR1vGUhcAZ2aw3bNoeYKQqnYnyTa5yctGSpAYj43MW8FrsPl7Tpn2j6TSPKh/WG6vHwu27paSf7bumMsmGQdeHa8aOIy8i31lxTyzGX5eIBJYYRXCSb5NbBgYsxdBiZZnuvBBDbVUMg7348VVGwZqqECeUYVZqllfhVYaAIDDZb9YcjhKOR8t8albp29dsD+YMa1fphOjCyVZ2sraT10bZeDJVJwOEk4nCS0A4etQO8LcaYOo1gPO56aaeW24mbyMjLbhayASzlO+TayAQNmdBhMrHwMZFz0Zy21+Wd5phpMorRmo1Lg6D+rMk9jWDTCatV5qeCLvuobAK3ZOShcJC4xrlC4QjHun/Cd3/L1/IPv/UHuunwPiRL8hZe+nN/+D7/MSeIRSYF+H0nv7YoOXx/fHCL6uKqMZ+dXBZKWL9gKHNqBlmsQKq6PY0ZR/mZ+qyDJ84DAFVzaqnOuExAniocPJ1zvT0n702qtJP1uiZGVa2sPJg9bDrsDN/IUXs5NJ22lnYOJKtX7fxeYZIIv0Uwy7cSYzJ4SHwrrAeIphIr+2GyuSvYmbJvAlO4EMm1Fkf7WkTPkVGgriYJrvRk3ByEXujUudmucbQfcGITcGIQk5kZMIaehNA+WKjMYFMECMAwlw1DiOYJu4LBVE9zV0rObB6FkGCpCc71LWkti6s7mcFEs1l5MO5cXpDSQsYNIQeOmoHHR3wNkvsSKzi4Di0SbePQIeD1ySJH/VpmkTwWAVOoZ0ve9kz5MHpI6MY7QbekIvaCiXj0h7zwNNGMleOd73sP73/sQJ7GHHwdIBUcnfc7ffS9T6SwECKyGiJ1mGUSK8Yrn7GtacwTdmqDrO7iOYJoobowlvVmi19gyaawevFz+QpCkBypB0tUgSZTiseMJ13rT7PymvpL8d7VWYuSa6/SzMoqddLGM5VCgKl/r+8cNTKomLpq5JjZMpAWT8s25IGw0D0X3z2sC4qmCSkV+NlSAtfwqwC1rK4mEKydTbgxmXOzWudAJON8JuDmMuNGf6WHA5TLX9K8YeSAHSywVR9OE45mg7kI3cOgGDjs1CKViECqGkd78qNDPpuk3h0vxgKIIGFgPMgq9eGXVTSnQnbInwM06aL3Any/0xDyBykxppaIyqKTPTAEyy56BXKFN4aFvuwrvj94vHaAmEhoiQSKIlZ7fIy2zXqyYM+s991Nezad/9uezd/d9GooK3v1Hb+Nrv/tNlvymPvmvsla0LkTs43MdunXOXDdfQLfm0PEdAlcQS0UvHcY+TfIOepmPpFimmi/XeqZMPoGTaiTtGomSPHEy5Vp/qrV8S0ZlFXQarcR8rDRxFY6VOn6Tfg0oZG2gymUsT3dbYZLV1zq/DCaZsOa7BZAMJrdZQyFtGIH4uIWK6fDW8avoQ4tHgaU1zqECVGkrAHECT5xMuNafFsCyPwy53p8R6aFaWZk6vTZ5OYKNwQKKSQzTRHJzImn5gq4v2Kk57DVgFmuwjCJFtCFcTBuW4y88UOEEqbz1KkBjcjMmsEpqpLEE5HBBt73RIswxkV3eXMYq/aXY2eSmJqWKYEpSzWgo9VpeA+mynwRYyUtVtHqmvNp84V//2/zCj7yRzvYO1594jK/57jfx0r/0eXpHPius0kLmj6u548W4ai6NBAIX2p5+GQlcgVSKfqi4Pk4YRrKQ5lZBYs6ZfOquw6WtOmfbAbGU2XOTmYvVZlpJVray6pv+Z8uzqNO3O36sOCorowiqVVCYh9PHACZyQzNXASyWE96GSeleXRQ2XxwS9TGDiv44zQgwyDOzuhjbBAYLHfZ5J5unL2srQgniRPHEyYSr/SkXOjUudmqcawccjiJuDGfpHixGdPOgnB4sSuk5GsNQMYoEAknbF7QDJ4NLmChGEYzMSLEVcIEl2kuFTJVd6wJP+8p3nAXQMaXYvobCddwwrOtiNDXLJgkaTaji4ap63syhc3ffy1/7ln9c0hTUWlrI/PH1IGKfl+gRWubeqLmCRCqGoeLGOGEUKWTWoaZpNgCJOb8MJC3f5a6tOjtNnyiRPHY05tpglmpteUe/zgguc6hSK0kjqtKxdU1cdjllraQgwyKYVMh1apjYkLgdMFGLYGKAsQQm8nZrKAr05TWeh6cZKkqZ19HNR4BhrqbOTGe1vgksvcws862ANtMIJUgSxZXelOuDGefaARc7Nc602/QmMdcHMwazZClYFGYyXxEsabX0PJIKrUUB/VAxiLSMLV93It1Az8qPpR5FNo4U41gV+2SrV5obSlxSWGwNxlyWYpLqyYimiGXLrpgBc6fHxeJQ0edXxyvTweqB5AIPffloFXQWaSDl9PPnNocI6Ovf8h1avl5PK0605npjpCGirLxPA5JCZ21FtkGyXfe4tFWnW/OYRAkPH464MQznOupV5i1TdqF8lZed9sUFmeyOu5iG0jFVSjsPkwwIlkyn8ZdQSkehLDl3vBz/YwITu8FWhI032DJj5J9uqKTJMNrKnLNeGe1FFaCSRt/IBGbelCuHF0NmBjNgqjKDCaXfAq/1Z9wYhOy1fC52atx/rs04TLgxnHE0inIRbLCQDxDI55Kuaw4zVwuGEemy+ZKmJ3LA1LQzeBprsIwjVXCklyExN9qrJIRiHhJVoCmmWB6q8ryVUNXBL447L4v5rMplFTyW5Vl1vgog5TRVEAlcQdPX17nhCoQQTON0kmyor7Wd/xxErIOqlPe6IDHhfDvgQrdGw3MZzhI+eHOYruRdTLfMvGWytmWo1EosMRZpJVl6qzMuxslBgv19DSisC5NNTVzz5ZhMN4WJVXn7D/NZmmui0qswB53VYTMNxXTcgqcfKlA8V4ZKRZ5ZI6wwgRn2bKqtWA1jciyYwQzkJHq48cEoolv3uNip8YzdJpe3JDdHIfvDfMhxpfM+rVsmd1qsHRZpLSaMYxjHiv0JBA60fIemJ9ita9NYImESKyYpZBK7I1NFOJRNZFrOihtuARCWw8aOp5Zls1bYgCM6/oq8TgOPqnwXAWT+nH1cFeIEDjR8h4anQeIK7Q8ZRYrrU8kokvnoP6ucOZCsAZHieasHt877jsP5TsC5dg3XERyNIz6yP2IwS/IONU1XnjRZpZWUQZJ9t+VVRbnK5RS0ksIxZcmf51u4xkugYOr9vwdMkmqY2LPgDUyyY6oizeqwkQ8l0wB4eqGSm1BK59aBCumVXTa0GFjXYQ8LRoKleRTNYLl/Reeh6E0i+tOYuudwoVPjQlv7Wk4mETeHIcN0Nb3TggUozMDPfRJ5xFAKwpnkeKbP1z1BK+2U2g0HhF4WZpoCZhqruaHAc0CrgAyqaC4rJ19XA7Hv5bVAtFauVeVUp7Q7tluFhz6/HkDKMgWOnkFe9wQNT5uxlNLX53iqtZBJXMy9DBG4/SDp1j3Ot2vsNHxiqbg5CLk2mDKL5VwHD6c3bxkZlJWXso+ZslSx3qb/zPPKO/08zjwQsraogMJ8nh8DmFTAY22YKMW8ZlIFE2uy4xphg1FeHyOoKJX2IhV+lRQq+qPCr2LSbmoCw4iZ3uwrtJW8c6w2g0HuXzFpJlHCo8cTnjiZcLYVcD41h02jhP2R3qMllmohWBSLzWGmqkZWc64KLlIIbfaKFUz1zOhG2mE1PL1VK0J3QtNYMUvMp5ozhVXdc5WgyeIvBs6isN5tvVmocouMBj2m4xEAxwf7AJwc7nNw/SoA9WaLZmdrXr5KwGwOEFdoR3o9BUjNFTipD28aKXozmZkrrZG2hfLWgYgdbxOQ+K7gTKvGuXaNmucwmiV89GDM/miWybMJSEw0W5ayVpLJrIqylcsqAsg+pgrpMwjY30tAyOVSxbznyplPW073cQOTKs0k850sgMmCl61yEGpN4/JX/MTbybfh1fZZhOlI9do+2THyc5oFIhvnnx0vxFucJk1STGfnZ5+z88vSlvLFLiPPXxTKE6U8yH441nchbM0hf+MWptw8Koh8n/S5hSXTSN2ax/l2wE7TB+BkEnEwiujP4uKbuZFFFH5aGMOq61yyvB6VcYp5CLQGU/cEzbRjc9PEsdRDlGeJBk2YKOxVaAoiLzheLv/pDlV3fxLHfOtffiU3n3xsYbpzd9/LD//GW3G94jvZMnjo8+XyFb6j/R81R1DzBHU31T7Qc4+miUqX5NHaiDXCtrJcU+amvpGyjGUggKJb9znXDthu+CilOBhF3BjMGMziLOoqkJhj64Iky8rK9rZrJWnGlUDIzi03cVGV9jbCZOlCj5toJipZDZMMPDlcfv2H/zqrwsZbAAuRv/kbzeIp01QUhjYbO+uzt/QVJjBgbW0FWNsMlukztn8lLcJ23Ot89O/+LKY/i/GPBWdaPmfbNZ5zNiBMJIep1jKN5UqtJRPaVLXickrrYNmhb38TlgZzlObqOebtWXd+ZjMl0PdgKDVcwkRl35dpKuaZfTq5Uu7Y7SBcl+29s9y88ng1cYRge+8swnUqO/JF5XiOnkgYuEL/OWSaB0CsNDB6oWQSKSaJnqS6SKPZFCJ2vE20kabvsNuqcbbl47taG3nkcMzBKCKWMoteBZKsLBsk6cFi556XZ7/1Z7KrYhkLO/usPBswykpv5b0JEEr5LtJoCu34vw1MmI9bgsm6YeNRXhlUpALnKYKKUnrzwltw1qdtn55fYgLD4kf25OoMdfSSNqHm561AhdOetJzsybTAkpayCCyR1FsTXx+EtAKXc21tWrjUrTMMY47GEUfjSO8miQFVES65ryUXfh24oCjNBSn1kkIQSYhkPjwZdGdZSzvKuqu1mk7g5KY3pTWaKFFZ+tj6NM/C06GtrNbJBX/jO9/Et/3Vz0Im8zqX4zj8je/8YUBYHaFuW98BzxHpp54R7rv6t8iugwbtNFEMIsks0WYse/HqpxIidj6LQOK7sNcK2GsGNAOXOFEcjPTSQuMwKaR/OkBSPr6JVpLLaXfs1UAo1MmCByU51zVxZXKfAibGvFUA51KYLHKmr4JJMh+3DJPbPQ9lXitJoVIyqdwqVAycVqUzPKhy1hv5bId9Vb7aJ0Smrag0qyptJeNPel7A3BBjM9JqkX9FHxSkxa/UWBCCYZgwOhrz6BHsNgP2mj6Xt+tc3q7Tn8YcTyKOJ3E2PyLbYVHlJrFVcLHYqvNYAph8gER2GmFBxnjvTRRjzvEd/Ubuu4J2AJ5wCvdOIvUbeiK1mSdW+h5OlPlT2W+7NuuGsilqaVwFl+57Dp//hm/gN3/+x/MHOq3rF3/1N/GCB56L54AntAnQE+BaDiGpVAbQcTqpNJRaa4sqRmFuAhCd/3ziikMbQcRzBLstj71WQLvmIRWcjCOeOJ5yPI6y53NR+k1AYj6LQLDkK4BgvqM39SnU0+6QMb/t8oowyPPM5VvLxFXOewFMbpu/xJT3dMEky8uCyZpayto+lC//0bcy76tI37pvg08lPbyWX8W26qzrV8nyt/LNZMeSIfuP7HjZt5LLSvbDsb6bOIv8KyYvk485scrHkmsDIoNLp+6iFAxmGi4nkzjTXOyev+xvKZRj5W1Vo/J7oV4L4ufHFqsbgtQE5IisY/bSt3vP0U5p10nbtZyN0h2qRGVLypuH2zzY9m+TptSs+fUlvzccdFs5QhCFU770s1/BjWtXkFLiOA4XLt3Nv/vd38fz68RKEScahLa2NUs/CyKvCRD9+9YgYn8vQwSKnaLvCHaaHrutgE7NQwH9SczBKORwGKYAXw6i2wqS9EslSLJzdto84am0EkvGjU1ci9I+nTCRaWs/VTBRMtNOfv1ffDWrwimXry9pKqWnZRNNJbs6GV1WjwBTaRlVJrC5c8J+8zcC6gtjT4QsayvAWr4VfbhkBkuFKPhXTB2zTtYuhIKPBdLRT0bGNK3OVhBJxc3hjJvDGYHrsNvw2Wn63LvT4N4dGM4SHjueMLN6tSrNxWhtRhobMHYPpFQRGPacFzv+3KKQqnrGvMk+kroucwVawQEcAxghcFPwukKkHX8Od/vlwDEyVshpPsytJwEp9XWTKoeUVD5f811v4nu+5ksAkFLyFd/2Qzw+9gDthK56b1sGj6qabgKQcvplELHjliHQDlzu2a3TDjwk0J/GPHww5mgcEZlFIW8RJCZqQYsg76BNnpm0qlhWodxS2rxDtzpkK49C/orq8xVlbGriKqf9uILJwtFcbAyTp2SDreJ+JPNQyTpoRbqbXzVUFOlM8Kz3Z6EJrGqyosl1Ll12iYvnqkxglPOGLP+ybyWDDbm/aKkZjHn/ij7GWmCB1X4Wkz5MJNeHM64PZwSOw3bTZ7fpESXp9sEW9MjytjSXUnvk13sxYGAeMnY9ixGrNRqdx2LgmJAASQJRlRC3KZQ7fDvc90kv46Wv+SL+6Hf/b176mi/i/pe8bH5S3pK8qrJeBBB4iiBiHTTxZokkjBUf6Y85Toeol/NaBhL7Dd0cs39vCpI8jZr7XujoTX6FPFUpD7vjLsIgT7+eiSurfwVMyqB72mCSlbtCM9kIJhZUTNzC8vXrPXtrm7zuhDvhTrgT7oQ7YVlY9PJ4J9wJd8KdcCfcCRuFO0C5E+6EO+FOuBNuS7gDlDvhTrgT7oQ74baEO0C5E+6EO+FOuBNuS7gDlDvhTrgT7oQ74baEO0C5E+6EO+FOuBNuS7gDlDvhTrgT7oQ74baEO0C5E+6EO+FOuBNuS7gDlDvhTrgT7oQ74baE/x89kRQ8RtQNkwAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "W = 10\n",
    "plot_frechet(W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_frechet_derivs(W):\n",
    "    plt.rcParams.update({\"text.usetex\": True, \"font.family\": \"Helvetica\"})\n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(5,5))\n",
    "    \n",
    "    theta = list(np.arange(-np.pi, np.pi/2, .05))\n",
    "    derivs = []\n",
    "    for angle in theta:\n",
    "        deriv  = frechet_derivative(np.cos(angle), np.sin(angle), w = W)\n",
    "        derivs.append(deriv)\n",
    "\n",
    "    \n",
    "    ax1.plot(theta, derivs)\n",
    "\n",
    "    #ax2.set_xticks([-np.pi,-np.pi/2,0,np.pi/2],[\"$-\\pi$\",\"$-\\pi/2$\",\"$0$\",\"$\\pi/2$\"])\n",
    "    ax1.set_xticks([-np.pi,-np.pi/2,0,np.pi/2],[r\"$s_4$\",r\"$s_3$\",r\"$s_2$\",r\"$s_1$\"], fontsize=16)\n",
    "    ax1.set_yticks([0],[r\"$0$\"], fontsize=16)\n",
    "    #ax1.plot([-np.pi,np.pi/2],[0,0], color=\"crimson\", alpha=1)\n",
    "\n",
    "    \n",
    "    ax1.spines['right'].set_visible(False)\n",
    "    ax1.spines['top'].set_visible(False)\n",
    "    ax1.spines['left'].set_visible(False)\n",
    "    ax1.spines['bottom'].set_visible(False)\n",
    "\n",
    "    #ax1.set_title(\"Directional Derivatives of the Frechet Function at 0\")\n",
    "    plt.grid(visible=True)\n",
    "    plt.grid(axis='y', color='crimson' )\n",
    "    plt.savefig(\"ex_derivs.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_frechet_derivs(W)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Proof of Theorem 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 139,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_case1():\n",
    "    plt.rcParams.update({\"text.usetex\": True, \"font.family\": \"Helvetica\"})\n",
    "    b = 10\n",
    "    X = list(np.arange(-b,b,0.05))\n",
    "    Y = list(np.arange(b,-b,-0.05))\n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(5,5))\n",
    "    \n",
    "    ax1.fill_between([-b,0], [0,0], [b,b],color=\"grey\", alpha = .3,ls=\"-\")\n",
    "    ax1.scatter([5],[0], c=\"royalblue\",zorder=3)\n",
    "    ax1.plot([0,5],[0,0], c=\"royalblue\",ls = '--', lw =2, zorder =2)\n",
    "\n",
    "    ax1.annotate(r'$\\mu$',(5.5,-1), size=16,zorder=3, color='royalblue')\n",
    "\n",
    "    ax1.annotate(r'$s$',(0.3,b-1), size=16,zorder=3, color='black')\n",
    "\n",
    "    theta = np.linspace(0.0 * np.pi, 0.5 *np.pi, 100)\n",
    "    x_ang = 3 * np.cos(theta)\n",
    "    y_ang = 3 * np.sin(theta)\n",
    "    ax1.plot(x_ang, y_ang, c=\"orange\", alpha=1, lw=1, zorder=0)\n",
    "    ax1.fill_between(\n",
    "        [0] + x_ang.tolist()[::-1],\n",
    "        [0] + y_ang.tolist()[::-1],\n",
    "        color=\"orange\",\n",
    "        alpha=0.3,\n",
    "        zorder=0,\n",
    "    )\n",
    "    ax1.annotate(r'$\\pi/2$',(.4,.6), size=12,zorder=3, color='black')\n",
    "\n",
    "    \n",
    "    plt.arrow(0,0,b-.4,0, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,-b+.4,0, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,b-.4, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,-b+.4, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    \n",
    "    plt.arrow(5,0,0,2, color='crimson',zorder=1,head_width=.5,head_length=.4)\n",
    "    ax1.annotate(r'$\\mu + \\lambda \\cdot s$',(5.5,1.5), size=16,zorder=3, color='crimson')\n",
    "\n",
    "\n",
    "    for i in range(0, 2*b, 1):\n",
    "        if i <= b:\n",
    "            ax1.plot([-b+i,0],[b,i],color=\"black\",alpha=.3)\n",
    "        else:\n",
    "            j = i-b\n",
    "            ax1.plot([-b,-j],[b-j,0],color=\"black\",alpha=.3)\n",
    "    ax1.axis(\"off\")\n",
    "    plt.savefig(\"case_1.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 140,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_case1()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 145,
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot_case3():\n",
    "    plt.rcParams.update({\"text.usetex\": True, \"font.family\": \"Helvetica\"})\n",
    "    b = 10\n",
    "    X = list(np.arange(-b,b,0.05))\n",
    "    Y = list(np.arange(b,-b,-0.05))\n",
    "    fig, ax1 = plt.subplots(1, 1, figsize=(5,5))\n",
    "    \n",
    "    ax1.fill_between([-b,0], [0,0], [b,b],color=\"grey\", alpha = .3,ls=\"-\")\n",
    "    ax1.scatter([5],[-5], c=\"royalblue\",zorder=3)\n",
    "    ax1.scatter([5],[0], c=\"crimson\",zorder=3)\n",
    "    ax1.plot([0,5],[0,-5], c=\"royalblue\",ls = '--', lw =2, zorder =2)\n",
    "\n",
    "    ax1.annotate(r'$\\mu$',(5.5,-6), size=16,zorder=3, color='royalblue')\n",
    "    ax1.annotate(r'$\\tilde{\\mu}$',(5.5,-1.3), size=16,zorder=3, color='crimson')\n",
    "\n",
    "    ax1.annotate(r'$s$',(0.3,b-1), size=16,zorder=3, color='black')\n",
    "\n",
    "    theta = np.linspace(-.25 * np.pi, 0.5 *np.pi, 100)\n",
    "    x_ang = 3 * np.cos(theta)\n",
    "    y_ang = 3 * np.sin(theta)\n",
    "    ax1.plot(x_ang, y_ang, c=\"orange\", alpha=1, lw=1, zorder=0)\n",
    "    ax1.fill_between(\n",
    "        [0] + x_ang.tolist()[::1],\n",
    "        [0] + y_ang.tolist()[::1],\n",
    "        color=\"orange\",\n",
    "        alpha=0.3,\n",
    "        zorder=0,\n",
    "    )\n",
    "    ax1.annotate(r'$>\\pi/2$',(.2,.6), size=12,zorder=3, color='black')\n",
    "\n",
    "    \n",
    "    plt.arrow(0,0,b-.4,0, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,-b+.4,0, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,b-.4, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "    plt.arrow(0,0,0,-b+.4, color='black',zorder=1,head_width=.5,head_length=.4)\n",
    "\n",
    "    plt.arrow(5,0,0,2, color='crimson',zorder=1,head_width=.5,head_length=.4)\n",
    "    ax1.annotate(r'$\\tilde{\\mu} + \\lambda \\cdot s$',(5.5,1.5), size=16,zorder=3, color='crimson')\n",
    "    ax1.plot([5,5], [-5,0], c=\"crimson\", alpha=1, lw=1.3, zorder=0, ls = '--')\n",
    "\n",
    "    for i in range(0, 2*b, 1):\n",
    "        if i <= b:\n",
    "            ax1.plot([-b+i,0],[b,i],color=\"black\",alpha=.3)\n",
    "        else:\n",
    "            j = i-b\n",
    "            ax1.plot([-b,-j],[b-j,0],color=\"black\",alpha=.3)\n",
    "    ax1.axis(\"off\")\n",
    "    plt.savefig(\"case_3.pdf\")\n",
    "    plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 146,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 500x500 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plot_case3()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.2"
  },
  "vscode": {
   "interpreter": {
    "hash": "c23016540adc5067d37954cdf7d9ac159e52e7d68d349d24040cde7329fcf4bb"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> images/code/geods.py <==
import numpy as np
import matplotlib.pyplot as plt


def plot_geods():
    plt.rcParams.update({"text.usetex": True, "font.family": "Helvetica"})
    b = 10
    X = list(np.arange(-b,b,0.05))
    Y = list(np.arange(b,-b,-0.05))
    fig, ax1 = plt.subplots(1, 1, figsize=(5,5))

    ax1.fill_between([-b,0], [0,0], [b,b],color="grey", alpha = .3,ls="-")
    
    # first geodesic
    ax1.scatter([6],[3], c="royalblue",zorder=3)
    ax1.plot([-3,6],[-7,3], c="royalblue",ls = '-', lw =2, zorder =2)
    ax1.scatter([-3],[-7], c="royalblue",zorder=3)
    ax1.plot([-b,b],[-b,b], c="grey",ls = '--', lw =1, zorder =2, alpha = .5)
    

    # second geodesic
    ax1.scatter([2],[6], c="crimson",zorder=3)
    ax1.scatter([-6],[-3], c="crimson",zorder=3)
    ax1.plot([-6,0],[-3,0], c="crimson",ls = '-', lw =2, zorder =2) 
    ax1.plot([0,2],[0,6], c="crimson",ls = '-', lw =2, zorder =2)

    # third geodesic
    ax1.scatter([7],[2], c="forestgreen",zorder=3)
    ax1.scatter([5],[-5], c="forestgreen",zorder=3)
    ax1.plot([5,7],[-5,2], c="forestgreen",ls = '-', lw =2, zorder =2)


    ax1.annotate(r'$s_1$',(0.3,b-1), size=16,zorder=4)
    ax1.annotate(r'$s_2$',(b-1.5,-1), size=16,zorder=4)
    ax1.annotate(r'$s_3$',(0.3,-b+1), size=16,zorder=4)
    ax1.annotate(r'$s_4$',(-b+1,-1), size=16,zorder=4)
    


    plt.arrow(0,0,b-.4,0, color='black',zorder=1,head_width=.5,head_length=.4)
    plt.arrow(0,0,-b+.4,0, color='black',zorder=1,head_width=.5,head_length=.4)
    plt.arrow(0,0,0,b-.4, color='black',zorder=1,head_width=.5,head_length=.4)
    plt.arrow(0,0,0,-b+.4, color='black',zorder=1,head_width=.5,head_length=.4)



    for i in range(0, 2*b, 1):
        if i <= b:
            ax1.plot([-b+i,0],[b,i],color="black",alpha=.3)
        else:
            j = i-b
            ax1.plot([-b,-j],[b-j,0],color="black",alpha=.3)
    ax1.axis("off")
    plt.savefig("images/bhv_geods.pdf")
    plt.show()

if __name__ == "__main__":
    plot_geods()

==> images/code/law_sines.py <==
import numpy as np
from numpy import pi
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d import proj3d
from mpl_toolkits.mplot3d.proj3d import proj_transform
from matplotlib.patches import FancyArrowPatch

COLOR_D1 = "royalblue"
COLOR_D2 = "crimson"
RADIUS = 0.75


def plot_trian():
    plt.rcParams["figure.autolayout"] = True
    plt.rcParams.update({"text.usetex": True, "font.family": "Helvetica"})
    plt.rc("text.latex", preamble=r"\usepackage{amsmath} \usepackage{amssymb}")

    fig = plt.figure(dpi=300, figsize=(4, 2.5))

    x = np.cos(np.pi / 4)
    y = np.sin(np.pi / 4)
    plt.plot([0, x], [0, y], c="black", zorder=1)
    plt.plot([0, -x], [0, y], c="black", zorder=1)
    plt.plot([-x, x], [y, y], c="black", zorder=1)
    plt.plot([-x, np.cos(9 * pi / 16)], [y, y], c="crimson", zorder=1)
    plt.plot([0, np.cos(9 * pi / 16)], [0, y], color="crimson", ls="--")

    # areas
    theta_1 = np.linspace(pi / 4, 3 * np.pi / 4, 100)
    x_ang_1 = 0.3 * np.cos(theta_1)
    y_ang_1 = 0.3 * np.sin(theta_1)
    plt.fill_between(
        [0] + x_ang_1.tolist()[::-1] + [0],
        [0] + y_ang_1.tolist()[::-1] + [0],
        color="grey",
        alpha=0.2,
        zorder=0,
        lw=0,
    )
    plt.annotate(r"$\theta$", (0, 0.17), horizontalalignment="center")

    theta_2 = np.linspace(9 * pi / 16 + 0.07, 3 * pi / 4, 100)
    x_ang_2 = 0.3 * np.cos(theta_2)
    y_ang_2 = 0.3 * np.sin(theta_2)
    plt.fill_between(
        [0] + x_ang_2.tolist()[::-1] + [0],
        [0] + y_ang_2.tolist()[::-1] + [0],
        color="crimson",
        alpha=0.2,
        zorder=0,
        lw=0,
    )
    plt.annotate(r"$\lambda \theta$", (-0.15, 0.17), color="crimson")

    theta_3 = np.linspace(7 * pi / 4, 2 * pi, 100)
    x_ang_3 = -x + 0.3 * np.cos(theta_3)
    y_ang_3 = y + 0.3 * np.sin(theta_3)
    plt.fill_between(
        [-x] + x_ang_3.tolist()[::-1] + [-x],
        [y] + y_ang_3.tolist()[::-1] + [y],
        color="grey",
        alpha=0.2,
        zorder=0,
        lw=0,
    )
    plt.annotate(r"$\frac{\pi-\theta}{2}$", (-x + 0.1, y - 0.1))

    x_ang_4 = x - 0.3 * np.cos(theta_3)
    y_ang_4 = y + 0.3 * np.sin(theta_3)
    plt.fill_between(
        [x] + x_ang_4.tolist()[::-1] + [x],
        [y] + y_ang_4.tolist()[::-1] + [y],
        color="grey",
        alpha=0.2,
        zorder=0,
        lw=0,
    )
    plt.annotate(r"$\frac{\pi-\theta}{2}$", (x - 0.22, y - 0.1))
    


    # points
    plt.scatter([-x, x, 0], [y, y, 0], c="black", zorder=2)
    plt.scatter([np.cos(9 * pi / 16)], [y], c="crimson", zorder=2)
    # plt.annotate(r"$d(T_1,T_2)$", (0, y + 0.1))
    plt.annotate(r"$T_1$", (-x - 0.1, y + 0.05))
    plt.annotate(r"$T_2$", (x + 0.05, y + 0.05))
    plt.annotate(r"$\star$", (0, -0.1), horizontalalignment="center")
    plt.annotate(r"$\gamma(\lambda^\prime)$", (np.cos(9 * pi / 16) + 0.02, y + 0.05), c="crimson")

    # circle arc
    angle = np.arccos(np.cos(9*np.pi /16) / (np.cos(9*np.pi /16)**2+y**2)**0.5)
    plt.plot(
        1 * np.cos(np.linspace(np.pi/4, angle, 100)),
        1 * np.sin(np.linspace(np.pi/4, angle, 100)),
        c="grey",
        zorder=1,
    )
    plt.plot(
        1 * np.cos(np.linspace(angle, 3*np.pi/4, 100)),
        1 * np.sin(np.linspace(angle, 3*np.pi/4, 100)),
        c="lightcoral",
        zorder=1,
    )
    plt.plot([np.cos(angle), np.cos(9*np.pi /16)], [np.sin(angle), y], c="lightcoral", ls="--", zorder = 1)
    plt.scatter(np.cos(angle), np.sin(angle), c="lightcoral", zorder=2)
    plt.annotate(r"$\beta(\lambda)$", (np.cos(angle)-.1, np.sin(angle) + 0.05), c="lightcoral")

    plt.xlim([-1, 1])
    plt.ylim([-0.25, 1.25])
    plt.axis("off")
    plt.savefig("./images/sphdist.pdf")
    plt.show()

    return


if __name__ == "__main__":
    plot_trian()


==> images/code/mean_api.R <==
require(ape)

pdf(file = "/Users/larslammers/Documents/mean_old.pdf",   # The directory you want to save the file in
    width = 5, # The width of the plot in inches
    height = 4) # The height of the plot in inches

tree1 <-read.tree(text="((Bb,Ta),(Pf,Pv),(Et,Tg),Cp,Tt);")
plot(tree1, type="cladogram")
dev.off()

pdf(file = "/Users/larslammers/Documents/mean_new.pdf",   # The directory you want to save the file in
    width = 5, # The width of the plot in inches
    height = 4) # The height of the plot in inches

tree2 <-read.tree(text="((Bb,Ta),((Pf,Pv),(Et,Tg),Cp,Tt));")
plot(tree2, type="cladogram")
dev.off()



==> images/code/openbook.py <==
import numpy as np
from numpy import pi
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from mpl_toolkits.mplot3d import proj3d
from mpl_toolkits.mplot3d.proj3d import proj_transform
from matplotlib.patches import FancyArrowPatch

COLOR_D1 = "royalblue"
COLOR_D2 = "crimson"
RADIUS = 0.75


def plot_book():
    plt.rcParams["figure.figsize"] = [4, 4]
    plt.rcParams["figure.autolayout"] = True
    plt.rcParams.update({"text.usetex": True, "font.family": "Helvetica"})
    plt.rc("text.latex", preamble=r"\usepackage{amsmath} \usepackage{amssymb}")
    fig = plt.figure(dpi=300, figsize=(4, 4))
    ax = fig.add_subplot(111, projection="3d", computed_zorder=False)

    x, z = np.meshgrid(np.arange(0, 1.5, 1.45), np.arange(0, 2.5, 2.4))
    y = np.zeros(x.shape)

    plot_pages(x, y, z, ax)
    plot_points(ax)
    plot_link(ax)

    # x2,y2 =  np.meshgrid(np.arange(-2,2,.1),np.arange(-2,2,.1))
    # z2 = np.ones(x2.shape)
    # ax.plot_surface(x2, y2, z2, alpha =.2, linewidth = 0, color = "grey")

    ax.view_init(elev=10, azim=-110)
    ax.axis("off")
    ax.set_xlim3d(-1, 1)
    ax.set_ylim3d(-1, 1)
    ax.set_zlim3d(0.2, 2)

    plt.savefig("images/book_dir.pdf", format="pdf", dpi=300, bbox_inches="tight")
    plt.show()


def rotate(x, y, theta):
    xnew = np.cos(theta) * x - np.sin(theta) * y
    ynew = np.sin(theta) * x + np.cos(theta) * y
    return xnew, ynew


def plot_pages(x, y, z, ax):
    ax.plot_surface(x, y, z, alpha=0.4, linewidth=0, color="grey", zorder=1)
    xr1, yr1 = rotate(x, y, 2 * pi / 3)
    ax.plot_surface(xr1, yr1, z, alpha=0.2, linewidth=0, color="grey", zorder=1)

    xr2, yr2 = rotate(x, y, 4 * pi / 3)
    ax.plot_surface(xr2, yr2, z, alpha=0.4, linewidth=0, color="grey", zorder=1)


def plot_points(ax):
    x, y, z = RADIUS, 0, 1
    ax.scatter(x, y, z, c=COLOR_D1, zorder=3)
    # ax.plot([0, x], [0, y], [z, z], c=COLOR_D1, alpha=0.8, ls="--", zorder=2)
    ax.text(x + 0.1, y, z + 0.1, r"$\Sigma_T^\perp$", size=14, c=COLOR_D1, zorder=4)

    xr1, yr1 = rotate(x, y, 2 * pi / 3)
    ax.scatter(xr1, yr1, z, c=COLOR_D1, zorder=3)
    # ax.plot([0, xr1], [0, yr1], [z, z], c=COLOR_D1, alpha=0.8, ls="--", zorder=2)

    xr2, yr2 = rotate(x, y, 4 * pi / 3)
    ax.scatter(xr2, yr2, z, c=COLOR_D1, zorder=3)
    # ax.plot([0, xr2], [0, yr2], [z, z], c=COLOR_D1, alpha=0.8, ls="--", zorder=2)

    ax.scatter(0, 0, 1, c="black", zorder=3)
    ax.text(0.1, 0.05, 0.85, r"$T$", size=14, c="black", zorder=4)

    ax.scatter(0, 0, 1 + RADIUS, zorder=3, c=COLOR_D2)
    ax.scatter(0, 0, 1 - RADIUS, zorder=3, c=COLOR_D2)
    ax.text(
        0, 0, 1 + RADIUS + 0.1, r"$\Sigma_T^\parallel$", size=14, c=COLOR_D2, zorder=4
    )
    ax.text(0.6, 0, 1 - 0.8 + 0.1, r"$\Sigma_T$", size=14, c="black", zorder=4)
    # ax.text(0.05, 0, 1.95, r"$y$", size=14, c=COLOR_M2, zorder=4)


def plot_link(ax):
    t = np.linspace(-pi / 2, pi / 2 - 0.01)
    x_lnk = np.cos(t)
    y_lnk = 0 * x_lnk
    ax.plot(RADIUS * np.cos(t), 0 * t, 1 + RADIUS * np.sin(t), c="black")

    for theta in [2 * pi / 3, 4 * pi / 3]:
        xn, yn = rotate(RADIUS * x_lnk, y_lnk, theta)
        ax.plot(xn, yn, 1 + RADIUS * np.sin(t), c="black")


if __name__ == "__main__":
    plot_book()

